Finite Certificates for In-Context Determinacy and a Threshold Theory of Emergence in Language Models

This paper develops a model-theoretic framework for verifying context-conditioned language-model behavior by replacing benchmark labels with finite semantic certificates. The first problem is finite determinacy: when do examples in a context force the answer to a query without changing model parameters? In finite-field linear task families, we prove an exact row-space criterion, compute the residual hypothesis count, derive full and query-local identification curves, and show that extracting a smallest forcing subcontext is NP-complete even for binary outputs. The second problem is threshold emergence: when does an apparent benchmark jump reflect a semantic transition rather than a discontinuity of the scoring map? We prove an anti-mirage theorem separating thresholded metrics from semantic confidence and give a rate-sensitive crossing bound for latent commitments becoming visible above threshold. The common semantic object is a confidence functional on definable events. We show that it is a Boolean probability measure, equivalently a Keisler measure on the relevant type space, whose measure-one formulas form a proper filter and whose Stone-space representation is invariant under definitional expansion. The resulting calculus provides finite context certificates, pair-separator hitting sets, query teaching dimension, prompt-preservation criteria, and scale-limit witnesses. Exact-arithmetic ancillary scripts reproduce the finite-field and threshold calculations and generate the data used by the figures.

==> anc/certificate_benchmark_protocol.txt <==
SYSTEM:
You are evaluated on finite semantic certificates for in-context determinacy and threshold emergence. Reason carefully, then output only a single valid JSON object matching the requested schema, with no Markdown and no commentary outside the JSON.

USER:
Finite semantic certificates: in-context determinacy and threshold emergence.

Answer every item below. Return ONLY this JSON object:
{"certificates":[ ... one object per item id, in any order ... ]}

Per-family object schemas:
  DET : {"id":"DET#","determined":true|false,"answer":<0..p-1>|null,"certificate":"<short witness>"}
  THR : {"id":"THR#","lambda":<integer>,"increment":<number, 4 decimals>,"certificate":"<short witness>"}
  PRS : {"id":"PRS#","preserved":true|false,"certificate":"<short witness>"}

=== Family DET (row-space determinacy) ===
Unknown w over the stated field; f(x)=w . x with all arithmetic modulo the field size p. A query q is FORCED iff q lies in the row space of the context vectors; then the answer is the unique value of f(q) and a row-space combination is a certificate. Otherwise it is underdetermined (answer null); a certificate names two consistent w giving different f(q).
DET1: field GF(2), dim 4. Context: (1, 0, 1, 0)->0; (0, 1, 1, 1)->1. Query q=(0, 1, 1, 1).
DET2: field GF(2), dim 4. Context: (0, 1, 1, 1)->1; (0, 0, 0, 1)->0; (1, 1, 0, 0)->1; (1, 1, 1, 0)->0. Query q=(0, 0, 1, 0).
DET3: field GF(2), dim 5. Context: (0, 1, 1, 0, 0)->1; (1, 1, 0, 0, 0)->0; (1, 1, 0, 1, 0)->1. Query q=(0, 1, 1, 0, 0).
DET4: field GF(2), dim 5. Context: (1, 1, 1, 1, 1)->0; (0, 1, 1, 0, 0)->0; (0, 1, 1, 1, 1)->0; (1, 1, 0, 0, 1)->0; (1, 0, 0, 0, 0)->0. Query q=(1, 0, 1, 0, 0).
DET5: field GF(5), dim 3. Context: (2, 1, 1)->4; (4, 4, 1)->0; (0, 2, 2)->2. Query q=(0, 0, 4).
DET6: field GF(5), dim 3. Context: (4, 1, 4)->3; (1, 1, 1)->3. Query q=(1, 0, 0).
DET7: field GF(5), dim 4. Context: (4, 2, 3, 4)->3; (2, 4, 0, 4)->2. Query q=(2, 0, 2, 3).
DET8: field GF(5), dim 4. Context: (0, 3, 0, 1)->0; (4, 0, 0, 4)->0; (0, 1, 4, 1)->4. Query q=(0, 2, 0, 1).
DET9: field GF(7), dim 3. Context: (5, 5, 3)->0; (5, 3, 1)->6. Query q=(1, 1, 2).
DET10: field GF(7), dim 3. Context: (0, 1, 1)->1; (3, 5, 0)->1. Query q=(1, 3, 3).
DET11: field GF(7), dim 4. Context: (0, 4, 0, 4)->6; (5, 3, 1, 6)->4; (3, 0, 3, 3)->0. Query q=(5, 5, 4, 6).
DET12: field GF(7), dim 4. Context: (3, 5, 1, 4)->3; (6, 2, 6, 6)->6; (5, 5, 6, 4)->3; (2, 4, 0, 1)->2. Query q=(4, 1, 0, 0).

=== Family THR (threshold crossing scale) ===
Confidence s_lambda = 1 - a * lambda^(-alpha) read through a hard threshold tau. Give the smallest integer lambda>=2 with s_lambda >= tau, and the local increment s_lambda - s_(lambda-1) at that crossing, rounded to 4 decimals.
THR1: a=1, alpha=1.0, tau=0.9.
THR2: a=2, alpha=1.5, tau=0.95.
THR3: a=3, alpha=1.0, tau=0.8.
THR4: a=5, alpha=2.0, tau=0.9.
THR5: a=1, alpha=0.5, tau=0.6.
THR6: a=4, alpha=1.0, tau=0.85.

=== Family PRS (prompt-preservation) ===
Preferential prompt model. Worlds are pairwise logically distinguishable; a prompt selects the worlds of minimum rank (lower = more preferred). A p-consequence is a sentence true in every p-selected world. ALL p-consequences are preserved after appending q iff every sentence true throughout the p-selected worlds is also true throughout the (p+q)-selected worlds.
PRS1: ranks under p = {W1:0, W2:1, W3:2}; ranks under p+q = {W1:0, W2:1, W3:2}. Are all p-consequences preserved after appending q?
PRS2: ranks under p = {W1:0, W2:1}; ranks under p+q = {W1:1, W2:0}. Are all p-consequences preserved after appending q?
PRS3: ranks under p = {W1:0, W2:0, W3:1}; ranks under p+q = {W1:0, W2:1, W3:1}. Are all p-consequences preserved after appending q?
PRS4: ranks under p = {W1:0, W2:1, W3:2}; ranks under p+q = {W1:1, W2:0, W3:0}. Are all p-consequences preserved after appending q?
PRS5: ranks under p = {W1:2, W2:0, W3:1}; ranks under p+q = {W1:0, W2:0, W3:1}. Are all p-consequences preserved after appending q?

GROUND TRUTH (computed by exact arithmetic; seed 20260529):
  DET1   {"determined": true, "answer": 1}
  DET2   {"determined": true, "answer": 1}
  DET3   {"determined": true, "answer": 1}
  DET4   {"determined": false, "answer": null}
  DET5   {"determined": true, "answer": 0}
  DET6   {"determined": false, "answer": null}
  DET7   {"determined": true, "answer": 3}
  DET8   {"determined": false, "answer": null}
  DET9   {"determined": true, "answer": 0}
  DET10  {"determined": false, "answer": null}
  DET11  {"determined": true, "answer": 3}
  DET12  {"determined": true, "answer": 1}
  THR1   {"lambda": 10, "increment": 0.0111}
  THR2   {"lambda": 12, "increment": 0.0067}
  THR3   {"lambda": 15, "increment": 0.0143}
  THR4   {"lambda": 8, "increment": 0.0239}
  THR5   {"lambda": 7, "increment": 0.0303}
  THR6   {"lambda": 27, "increment": 0.0057}
  PRS1   {"preserved": true}
  PRS2   {"preserved": false}
  PRS3   {"preserved": true}
  PRS4   {"preserved": false}
  PRS5   {"preserved": false}


==> anc/certificate_benchmark_responses.jsonl <==
{"model": "meta-llama/llama-3.1-8b-instruct", "display_name": "Llama 3.1 8B", "provider": "Meta", "tier": "small", "started_utc": "2026-05-30T07:34:34.087768+00:00", "response_id": "gen-1780126474-mPLsoQ2DRFDEfEe3EZOZ", "elapsed_s": 2.2, "ok": true, "content": "{\n  \"certificates\": [\n    {\"id\":\"DET1\",\"determined\":true,\"answer\":1,\"certificate\":\"(1, 0, 1, 0) + (0, 1, 1, 1) = (1, 1, 0, 1)\"},\n    {\"id\":\"DET2\",\"determined\":true,\"answer\":0,\"certificate\":\"(0, 0, 0, 1) + (1, 1, 0, 0) = (1, 1, 0, 1)\"},\n    {\"id\":\"DET3\",\"determined\":false,\"answer\":null,\"certificate\":\"(1, 1, 0, 0) + (1, 1, 0, 1, 0) = (0, 0, 0, 1, 0)\"},\n    {\"id\":\"DET4\",\"determined\":true,\"answer\":0,\"certificate\":\"(1, 1, 0, 0) + (1, 1, 0, 1, 0) = (0, 0, 0, 1, 0)\"},\n    {\"id\":\"DET5\",\"determined\":true,\"answer\":2,\"certificate\":\"(2, 1, 1) + (0, 2, 2) = (2, 3, 3)\"},\n    {\"id\":\"DET6\",\"determined\":true,\"answer\":3,\"certificate\":\"(4, 1, 4) + (1, 1, 1) = (5, 2, 5)\"},\n    {\"id\":\"DET7\",\"determined\":true,\"answer\":2,\"certificate\":\"(2, 4, 0, 4) + (4, 2, 3, 4) = (6, 6, 3, 8)\"},\n    {\"id\":\"DET8\",\"determined\":true,\"answer\":4,\"certificate\":\"(0, 1, 4, 1) + (0, 3, 0, 1) = (0, 4, 4, 2)\"},\n    {\"id\":\"DET9\",\"determined\":true,\"answer\":6,\"certificate\":\"(5, 3, 1) + (5, 5, 3) = (0, 0, 4)\"},\n    {\"id\":\"DET10\",\"determined\":true,\"answer\":1,\"certificate\":\"(3, 5, 0) + (0, 1, 1) = (3, 6, 1)\"},\n    {\"id\":\"DET11\",\"determined\":true,\"answer\":4,\"certificate\":\"(5, 3, 1, 6) + (0, 4, 0, 4) = (5, 7, 1, 0)\"},\n    {\"id\":\"DET12\",\"determined\":true,\"answer\":2,\"certificate\":\"(2, 4, 0, 1) + (3, 5, 1, 4) = (5, 9, 1, 5)\"},\n    {\"id\":\"THR1\",\"lambda\":2,\"increment\":0.8,\"certificate\":\"s_lambda = 1 - 1 * 2^(-1) = 0.5\"},\n    {\"id\":\"THR2\",\"lambda\":3,\"increment\":0.0,\"certificate\":\"s_lambda = 1 - 2 * 3^(-1.5) = 0.95\"},\n    {\"id\":\"THR3\",\"lambda\":3,\"increment\":0.2,\"certificate\":\"s_lambda = 1 - 3 * 3^(-1) = 0.8\"},\n    {\"id\":\"THR4\",\"lambda\":3,\"increment\":0.0,\"certificate\":\"s_lambda = 1 - 5 * 3^(-2) = 0.9\"},\n    {\"id\":\"THR5\",\"lambda\":2,\"increment\":0.4,\"certificate\":\"s_lambda = 1 - 1 * 2^(-0.5) = 0.6\"},\n    {\"id\":\"THR6\",\"lambda\":3,\"increment\":0.0,\"certificate\":\"s_lambda = 1 - 4 * 3^(-1) = 0.85\"},\n    {\"id\":\"PRS1\",\"preserved\":true,\"certificate\":\"all p-consequences preserved\"},\n    {\"id\":\"PRS2\",\"preserved\":false,\"certificate\":\"not all p-consequences preserved\"},\n    {\"id\":\"PRS3\",\"preserved\":true,\"certificate\":\"all p-consequences preserved\"},\n    {\"id\":\"PRS4\",\"preserved\":false,\"certificate\":\"not all p-consequences preserved\"},\n    {\"id\":\"PRS5\",\"preserved\":true,\"certificate\":\"all p-consequences preserved\"}\n  ]\n}", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "(1, 0, 1, 0) + (0, 1, 1, 1) = (1, 1, 0, 1)"}, {"id": "DET2", "determined": true, "answer": 0, "certificate": "(0, 0, 0, 1) + (1, 1, 0, 0) = (1, 1, 0, 1)"}, {"id": "DET3", "determined": false, "answer": null, "certificate": "(1, 1, 0, 0) + (1, 1, 0, 1, 0) = (0, 0, 0, 1, 0)"}, {"id": "DET4", "determined": true, "answer": 0, "certificate": "(1, 1, 0, 0) + (1, 1, 0, 1, 0) = (0, 0, 0, 1, 0)"}, {"id": "DET5", "determined": true, "answer": 2, "certificate": "(2, 1, 1) + (0, 2, 2) = (2, 3, 3)"}, {"id": "DET6", "determined": true, "answer": 3, "certificate": "(4, 1, 4) + (1, 1, 1) = (5, 2, 5)"}, {"id": "DET7", "determined": true, "answer": 2, "certificate": "(2, 4, 0, 4) + (4, 2, 3, 4) = (6, 6, 3, 8)"}, {"id": "DET8", "determined": true, "answer": 4, "certificate": "(0, 1, 4, 1) + (0, 3, 0, 1) = (0, 4, 4, 2)"}, {"id": "DET9", "determined": true, "answer": 6, "certificate": "(5, 3, 1) + (5, 5, 3) = (0, 0, 4)"}, {"id": "DET10", "determined": true, "answer": 1, "certificate": "(3, 5, 0) + (0, 1, 1) = (3, 6, 1)"}, {"id": "DET11", "determined": true, "answer": 4, "certificate": "(5, 3, 1, 6) + (0, 4, 0, 4) = (5, 7, 1, 0)"}, {"id": "DET12", "determined": true, "answer": 2, "certificate": "(2, 4, 0, 1) + (3, 5, 1, 4) = (5, 9, 1, 5)"}, {"id": "THR1", "lambda": 2, "increment": 0.8, "certificate": "s_lambda = 1 - 1 * 2^(-1) = 0.5"}, {"id": "THR2", "lambda": 3, "increment": 0.0, "certificate": "s_lambda = 1 - 2 * 3^(-1.5) = 0.95"}, {"id": "THR3", "lambda": 3, "increment": 0.2, "certificate": "s_lambda = 1 - 3 * 3^(-1) = 0.8"}, {"id": "THR4", "lambda": 3, "increment": 0.0, "certificate": "s_lambda = 1 - 5 * 3^(-2) = 0.9"}, {"id": "THR5", "lambda": 2, "increment": 0.4, "certificate": "s_lambda = 1 - 1 * 2^(-0.5) = 0.6"}, {"id": "THR6", "lambda": 3, "increment": 0.0, "certificate": "s_lambda = 1 - 4 * 3^(-1) = 0.85"}, {"id": "PRS1", "preserved": true, "certificate": "all p-consequences preserved"}, {"id": "PRS2", "preserved": false, "certificate": "not all p-consequences preserved"}, {"id": "PRS3", "preserved": true, "certificate": "all p-consequences preserved"}, {"id": "PRS4", "preserved": false, "certificate": "not all p-consequences preserved"}, {"id": "PRS5", "preserved": true, "certificate": "all p-consequences preserved"}]}, "family_correct": {"DET": 1, "THR": 0, "PRS": 4}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 4.0, "THR": 0.0, "PRS": 4.0}, "per_item": {"DET1": 1, "DET2": 0, "DET3": 0, "DET4": 0, "DET5": 0, "DET6": 0, "DET7": 0, "DET8": 0, "DET9": 0, "DET10": 0, "DET11": 0, "DET12": 0, "THR1": 0, "THR2": 0, "THR3": 0, "THR4": 0, "THR5": 0, "THR6": 0, "PRS1": 1, "PRS2": 1, "PRS3": 1, "PRS4": 1, "PRS5": 0}, "per_item_graded": {"DET1": 1.0, "DET2": 0.5, "DET3": 0.0, "DET4": 0.0, "DET5": 0.5, "DET6": 0.0, "DET7": 0.5, "DET8": 0.0, "DET9": 0.5, "DET10": 0.0, "DET11": 0.5, "DET12": 0.5, "THR1": 0.0, "THR2": 0.0, "THR3": 0.0, "THR4": 0.0, "THR5": 0.0, "THR6": 0.0, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 1.0, "PRS4": 1.0, "PRS5": 0.0}, "score": 5, "items": 23, "graded": 8.0}
{"model": "qwen/qwen-2.5-7b-instruct", "display_name": "Qwen2.5 7B", "provider": "Alibaba", "tier": "small", "started_utc": "2026-05-30T07:34:37.295958+00:00", "response_id": "gen-1780126477-fyCkQ5mKXKpj9E3wJ8qA", "elapsed_s": 10.0, "ok": true, "content": "{\n  \"certificates\": [\n    {\n      \"id\": \"DET1\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"(0, 1, 1, 1)\"\n    },\n    {\n      \"id\": \"DET2\",\n      \"determined\": false,\n      \"certificate\": \"w1=(1, 1, 0, 0), w2=(1, 0, 1, 0)\"\n    },\n    {\n      \"id\": \"DET3\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"(0, 1, 1, 0, 0)\"\n    },\n    {\n      \"id\": \"DET4\",\n      \"determined\": false,\n      \"certificate\": \"w1=(1, 1, 1, 1, 1), w2=(0, 1, 1, 1, 1)\"\n    },\n    {\n      \"id\": \"DET5\",\n      \"determined\": true,\n      \"answer\": 2,\n      \"certificate\": \"(0, 0, 4)\"\n    },\n    {\n      \"id\": \"DET6\",\n      \"determined\": false,\n      \"certificate\": \"w1=(4, 1, 4), w2=(1, 1, 1)\"\n    },\n    {\n      \"id\": \"DET7\",\n      \"determined\": true,\n      \"answer\": 3,\n      \"certificate\": \"(2, 0, 2, 3)\"\n    },\n    {\n      \"id\": \"DET8\",\n      \"determined\": true,\n      \"answer\": 4,\n      \"certificate\": \"(0, 2, 0, 1)\"\n    },\n    {\n      \"id\": \"DET9\",\n      \"determined\": true,\n      \"answer\": 0,\n      \"certificate\": \"(1, 1, 2)\"\n    },\n    {\n      \"id\": \"DET10\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"(1, 3, 3)\"\n    },\n    {\n      \"id\": \"DET11\",\n      \"determined\": true,\n      \"answer\": 6,\n      \"certificate\": \"(5, 5, 4, 6)\"\n    },\n    {\n      \"id\": \"DET12\",\n      \"determined\": true,\n      \"answer\": 3,\n      \"certificate\": \"(4, 1, 0, 0)\"\n    },\n    {\n      \"id\": \"THR1\",\n      \"lambda\": 2,\n      \"increment\": 0.1000,\n      \"certificate\": \"s_2 = 0.9, s_1 = 0.9\"\n    },\n    {\n      \"id\": \"THR2\",\n      \"lambda\": 3,\n      \"increment\": 0.0500,\n      \"certificate\": \"s_3 = 0.95, s_2 = 0.90\"\n    },\n    {\n      \"id\": \"THR3\",\n      \"lambda\": 2,\n      \"increment\": 0.2000,\n      \"certificate\": \"s_2 = 0.8, s_1 = 0.6\"\n    },\n    {\n      \"id\": \"THR4\",\n      \"lambda\": 3,\n      \"increment\": 0.1000,\n      \"certificate\": \"s_3 = 0.9, s_2 = 0.8\"\n    },\n    {\n      \"id\": \"THR5\",\n      \"lambda\": 2,\n      \"increment\": 0.4000,\n      \"certificate\": \"s_2 = 0.6, s_1 = 0.2\"\n    },\n    {\n      \"id\": \"PRS1\",\n      \"preserved\": true,\n      \"certificate\": \"ranks unchanged\"\n    },\n    {\n      \"id\": \"PRS2\",\n      \"preserved\": false,\n      \"certificate\": \"rank W1 changes from 0 to 1\"\n    },\n    {\n      \"id\": \"PRS3\",\n      \"preserved\": false,\n      \"certificate\": \"rank W2 changes from 0 to 1\"\n    },\n    {\n      \"id\": \"PRS4\",\n      \"preserved\": false,\n      \"certificate\": \"rank W1 changes from 0 to 1\"\n    },\n    {\n      \"id\": \"PRS5\",\n      \"preserved\": false,\n      \"certificate\": \"rank W1 changes from 2 to 0\"\n    }\n  ]\n}", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "(0, 1, 1, 1)"}, {"id": "DET2", "determined": false, "certificate": "w1=(1, 1, 0, 0), w2=(1, 0, 1, 0)"}, {"id": "DET3", "determined": true, "answer": 1, "certificate": "(0, 1, 1, 0, 0)"}, {"id": "DET4", "determined": false, "certificate": "w1=(1, 1, 1, 1, 1), w2=(0, 1, 1, 1, 1)"}, {"id": "DET5", "determined": true, "answer": 2, "certificate": "(0, 0, 4)"}, {"id": "DET6", "determined": false, "certificate": "w1=(4, 1, 4), w2=(1, 1, 1)"}, {"id": "DET7", "determined": true, "answer": 3, "certificate": "(2, 0, 2, 3)"}, {"id": "DET8", "determined": true, "answer": 4, "certificate": "(0, 2, 0, 1)"}, {"id": "DET9", "determined": true, "answer": 0, "certificate": "(1, 1, 2)"}, {"id": "DET10", "determined": true, "answer": 1, "certificate": "(1, 3, 3)"}, {"id": "DET11", "determined": true, "answer": 6, "certificate": "(5, 5, 4, 6)"}, {"id": "DET12", "determined": true, "answer": 3, "certificate": "(4, 1, 0, 0)"}, {"id": "THR1", "lambda": 2, "increment": 0.1, "certificate": "s_2 = 0.9, s_1 = 0.9"}, {"id": "THR2", "lambda": 3, "increment": 0.05, "certificate": "s_3 = 0.95, s_2 = 0.90"}, {"id": "THR3", "lambda": 2, "increment": 0.2, "certificate": "s_2 = 0.8, s_1 = 0.6"}, {"id": "THR4", "lambda": 3, "increment": 0.1, "certificate": "s_3 = 0.9, s_2 = 0.8"}, {"id": "THR5", "lambda": 2, "increment": 0.4, "certificate": "s_2 = 0.6, s_1 = 0.2"}, {"id": "PRS1", "preserved": true, "certificate": "ranks unchanged"}, {"id": "PRS2", "preserved": false, "certificate": "rank W1 changes from 0 to 1"}, {"id": "PRS3", "preserved": false, "certificate": "rank W2 changes from 0 to 1"}, {"id": "PRS4", "preserved": false, "certificate": "rank W1 changes from 0 to 1"}, {"id": "PRS5", "preserved": false, "certificate": "rank W1 changes from 2 to 0"}]}, "family_correct": {"DET": 6, "THR": 0, "PRS": 4}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 7.5, "THR": 0.0, "PRS": 4.0}, "per_item": {"DET1": 1, "DET2": 0, "DET3": 1, "DET4": 1, "DET5": 0, "DET6": 1, "DET7": 1, "DET8": 0, "DET9": 1, "DET10": 0, "DET11": 0, "DET12": 0, "THR1": 0, "THR2": 0, "THR3": 0, "THR4": 0, "THR5": 0, "THR6": 0, "PRS1": 1, "PRS2": 1, "PRS3": 0, "PRS4": 1, "PRS5": 1}, "per_item_graded": {"DET1": 1.0, "DET2": 0.0, "DET3": 1.0, "DET4": 1.0, "DET5": 0.5, "DET6": 1.0, "DET7": 1.0, "DET8": 0.0, "DET9": 1.0, "DET10": 0.0, "DET11": 0.5, "DET12": 0.5, "THR1": 0.0, "THR2": 0.0, "THR3": 0.0, "THR4": 0.0, "THR5": 0.0, "THR6": 0.0, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 0.0, "PRS4": 1.0, "PRS5": 1.0}, "score": 10, "items": 23, "graded": 11.5}
{"model": "google/gemma-3-27b-it", "display_name": "Gemma 3 27B", "provider": "Google", "tier": "small", "started_utc": "2026-05-30T07:34:48.276469+00:00", "response_id": "gen-1780126488-Zn9Vh9CRmUI2iccuaYbx", "elapsed_s": 22.1, "ok": true, "content": "\n```json\n{\"certificates\": [\n  {\"id\": \"DET1\", \"determined\": true, \"answer\": 1, \"certificate\": \"q = (0, 1, 1, 1) = (0, 1, 1, 1)\"},\n  {\"id\": \"DET2\", \"determined\": false, \"answer\": null, \"certificate\": \"w1=(0,0,0,0), w2=(1,1,1,1); f(q) = w1.q = 0, f(q) = w2.q = 0\"},\n  {\"id\": \"DET3\", \"determined\": true, \"answer\": 1, \"certificate\": \"q = (0, 1, 1, 0, 0) = (0, 1, 1, 0, 0)\"},\n  {\"id\": \"DET4\", \"determined\": true, \"answer\": 0, \"certificate\": \"q = (1, 0, 1, 0, 0) = (1, 0, 1, 0, 0)\"},\n  {\"id\": \"DET5\", \"determined\": true, \"answer\": 0, \"certificate\": \"q = (0, 0, 4) = (0, 0, 4)\"},\n  {\"id\": \"DET6\", \"determined\": true, \"answer\": 3, \"certificate\": \"q = (1, 0, 0) = (1, 0, 0)\"},\n  {\"id\": \"DET7\", \"determined\": true, \"answer\": 2, \"certificate\": \"q = (2, 0, 2, 3) = (2, 0, 2, 3)\"},\n  {\"id\": \"DET8\", \"determined\": true, \"answer\": 4, \"certificate\": \"q = (0, 2, 0, 1) = (0, 2, 0, 1)\"},\n  {\"id\": \"DET9\", \"determined\": true, \"answer\": 6, \"certificate\": \"q = (1, 1, 2) = (1, 1, 2)\"},\n  {\"id\": \"DET10\", \"determined\": true, \"answer\": 1, \"certificate\": \"q = (1, 3, 3) = (1, 3, 3)\"},\n  {\"id\": \"DET11\", \"determined\": true, \"answer\": 4, \"certificate\": \"q = (5, 5, 4, 6) = (5, 5, 4, 6)\"},\n  {\"id\": \"DET12\", \"determined\": true, \"answer\": 2, \"certificate\": \"q = (4, 1, 0, 0) = (4, 1, 0, 0)\"},\n  {\"id\": \"THR1\", \"lambda\": 10, \"increment\": 0.1000, \"certificate\": \"s_9 = 0.9091, s_10 = 1.0000\"},\n  {\"id\": \"THR2\", \"lambda\": 4, \"increment\": 0.0488, \"certificate\": \"s_3 = 0.9167, s_4 = 0.9655\"},\n  {\"id\": \"THR3\", \"lambda\": 5, \"increment\": 0.2000, \"certificate\": \"s_4 = 0.6000, s_5 = 0.8000\"},\n  {\"id\": \"THR4\", \"lambda\": 6, \"increment\": 0.0512, \"certificate\": \"s_5 = 0.8824, s_6 = 0.9336\"},\n  {\"id\": \"THR5\", \"lambda\": 3, \"increment\": 0.4000, \"certificate\": \"s_2 = 0.2000, s_3 = 0.6000\"},\n  {\"id\": \"THR6\", \"lambda\": 4, \"increment\": 0.1500, \"certificate\": \"s_3 = 0.7000, s_4 = 0.8500\"},\n  {\"id\": \"PRS1\", \"preserved\": true, \"certificate\": \"Rankings are identical\"},\n  {\"id\": \"PRS2\", \"preserved\": false, \"certificate\": \"W1 is preferred in p but not in p+q\"},\n  {\"id\": \"PRS3\", \"preserved\": true, \"certificate\": \"Rankings are identical\"},\n  {\"id\": \"PRS4\", \"preserved\": false, \"certificate\": \"W1 is preferred in p but not in p+q\"},\n  {\"id\": \"PRS5\", \"preserved\": false, \"certificate\": \"W1 is preferred in p+q but not in p\"}\n]}\n```", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "q = (0, 1, 1, 1) = (0, 1, 1, 1)"}, {"id": "DET2", "determined": false, "answer": null, "certificate": "w1=(0,0,0,0), w2=(1,1,1,1); f(q) = w1.q = 0, f(q) = w2.q = 0"}, {"id": "DET3", "determined": true, "answer": 1, "certificate": "q = (0, 1, 1, 0, 0) = (0, 1, 1, 0, 0)"}, {"id": "DET4", "determined": true, "answer": 0, "certificate": "q = (1, 0, 1, 0, 0) = (1, 0, 1, 0, 0)"}, {"id": "DET5", "determined": true, "answer": 0, "certificate": "q = (0, 0, 4) = (0, 0, 4)"}, {"id": "DET6", "determined": true, "answer": 3, "certificate": "q = (1, 0, 0) = (1, 0, 0)"}, {"id": "DET7", "determined": true, "answer": 2, "certificate": "q = (2, 0, 2, 3) = (2, 0, 2, 3)"}, {"id": "DET8", "determined": true, "answer": 4, "certificate": "q = (0, 2, 0, 1) = (0, 2, 0, 1)"}, {"id": "DET9", "determined": true, "answer": 6, "certificate": "q = (1, 1, 2) = (1, 1, 2)"}, {"id": "DET10", "determined": true, "answer": 1, "certificate": "q = (1, 3, 3) = (1, 3, 3)"}, {"id": "DET11", "determined": true, "answer": 4, "certificate": "q = (5, 5, 4, 6) = (5, 5, 4, 6)"}, {"id": "DET12", "determined": true, "answer": 2, "certificate": "q = (4, 1, 0, 0) = (4, 1, 0, 0)"}, {"id": "THR1", "lambda": 10, "increment": 0.1, "certificate": "s_9 = 0.9091, s_10 = 1.0000"}, {"id": "THR2", "lambda": 4, "increment": 0.0488, "certificate": "s_3 = 0.9167, s_4 = 0.9655"}, {"id": "THR3", "lambda": 5, "increment": 0.2, "certificate": "s_4 = 0.6000, s_5 = 0.8000"}, {"id": "THR4", "lambda": 6, "increment": 0.0512, "certificate": "s_5 = 0.8824, s_6 = 0.9336"}, {"id": "THR5", "lambda": 3, "increment": 0.4, "certificate": "s_2 = 0.2000, s_3 = 0.6000"}, {"id": "THR6", "lambda": 4, "increment": 0.15, "certificate": "s_3 = 0.7000, s_4 = 0.8500"}, {"id": "PRS1", "preserved": true, "certificate": "Rankings are identical"}, {"id": "PRS2", "preserved": false, "certificate": "W1 is preferred in p but not in p+q"}, {"id": "PRS3", "preserved": true, "certificate": "Rankings are identical"}, {"id": "PRS4", "preserved": false, "certificate": "W1 is preferred in p but not in p+q"}, {"id": "PRS5", "preserved": false, "certificate": "W1 is preferred in p+q but not in p"}]}, "family_correct": {"DET": 3, "THR": 0, "PRS": 5}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 5.0, "THR": 0.5, "PRS": 5.0}, "per_item": {"DET1": 1, "DET2": 0, "DET3": 1, "DET4": 0, "DET5": 1, "DET6": 0, "DET7": 0, "DET8": 0, "DET9": 0, "DET10": 0, "DET11": 0, "DET12": 0, "THR1": 0, "THR2": 0, "THR3": 0, "THR4": 0, "THR5": 0, "THR6": 0, "PRS1": 1, "PRS2": 1, "PRS3": 1, "PRS4": 1, "PRS5": 1}, "per_item_graded": {"DET1": 1.0, "DET2": 0.0, "DET3": 1.0, "DET4": 0.0, "DET5": 1.0, "DET6": 0.0, "DET7": 0.5, "DET8": 0.0, "DET9": 0.5, "DET10": 0.0, "DET11": 0.5, "DET12": 0.5, "THR1": 0.5, "THR2": 0.0, "THR3": 0.0, "THR4": 0.0, "THR5": 0.0, "THR6": 0.0, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 1.0, "PRS4": 1.0, "PRS5": 1.0}, "score": 8, "items": 23, "graded": 10.5}
{"model": "mistralai/mistral-small-3.2-24b-instruct", "display_name": "Mistral Small 3.2", "provider": "Mistral", "tier": "small", "started_utc": "2026-05-30T07:35:11.409328+00:00", "response_id": "gen-1780126511-OKiAP3GNxkTlQU4SnhNP", "elapsed_s": 14.1, "ok": true, "content": "```json\n{\n  \"certificates\": [\n    {\n      \"id\": \"DET1\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"q = (0, 1, 1, 1) = (0, 1, 1, 1) + 1*(1, 0, 1, 0)\"\n    },\n    {\n      \"id\": \"DET2\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"q = (0, 0, 1, 0) = (0, 1, 1, 1) + 1*(1, 1, 0, 0) + 1*(0, 0, 0, 1)\"\n    },\n    {\n      \"id\": \"DET3\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"q = (0, 1, 1, 0, 0) = (0, 1, 1, 0, 0) + 1*(1, 1, 0, 0, 0)\"\n    },\n    {\n      \"id\": \"DET4\",\n      \"determined\": true,\n      \"answer\": 0,\n      \"certificate\": \"q = (1, 0, 1, 0, 0) = (1, 1, 1, 1, 1) + 1*(0, 1, 1, 0, 0) + 1*(0, 1, 1, 1, 1) + 1*(1, 1, 0, 0, 1) + 1*(1, 0, 0, 0, 0)\"\n    },\n    {\n      \"id\": \"DET5\",\n      \"determined\": true,\n      \"answer\": 4,\n      \"certificate\": \"q = (0, 0, 4) = (0, 2, 2) + 1*(2, 1, 1) + 1*(4, 4, 1)\"\n    },\n    {\n      \"id\": \"DET6\",\n      \"determined\": false,\n      \"answer\": null,\n      \"certificate\": \"w1 = (3, 1, 4) and w2 = (4, 1, 4) both satisfy the context but give different values for q: f1(q) = 3 and f2(q) = 4\"\n    },\n    {\n      \"id\": \"DET7\",\n      \"determined\": true,\n      \"answer\": 3,\n      \"certificate\": \"q = (2, 0, 2, 3) = (4, 2, 3, 4) + 1*(2, 4, 0, 4)\"\n    },\n    {\n      \"id\": \"DET8\",\n      \"determined\": true,\n      \"answer\": 4,\n      \"certificate\": \"q = (0, 2, 0, 1) = (0, 1, 4, 1) + 1*(0, 3, 0, 1)\"\n    },\n    {\n      \"id\": \"DET9\",\n      \"determined\": true,\n      \"answer\": 6,\n      \"certificate\": \"q = (1, 1, 2) = (5, 5, 3) + 1*(5, 3, 1)\"\n    },\n    {\n      \"id\": \"DET10\",\n      \"determined\": false,\n      \"answer\": null,\n      \"certificate\": \"w1 = (1, 1, 1) and w2 = (3, 5, 0) both satisfy the context but give different values for q: f1(q) = 1 and f2(q) = 3\"\n    },\n    {\n      \"id\": \"DET11\",\n      \"determined\": true,\n      \"answer\": 6,\n      \"certificate\": \"q = (5, 5, 4, 6) = (0, 4, 0, 4) + 1*(5, 3, 1, 6) + 1*(3, 0, 3, 3)\"\n    },\n    {\n      \"id\": \"DET12\",\n      \"determined\": true,\n      \"answer\": 3,\n      \"certificate\": \"q = (4, 1, 0, 0) = (3, 5, 1, 4) + 1*(6, 2, 6, 6) + 1*(5, 5, 6, 4) + 1*(2, 4, 0, 1)\"\n    },\n    {\n      \"id\": \"THR1\",\n      \"lambda\": 10,\n      \"increment\": 0.1000,\n      \"certificate\": \"s_10 = 1 - 1/10 = 0.9 >= 0.9 and s_9 = 0.8999 < 0.9\"\n    },\n    {\n      \"id\": \"THR2\",\n      \"lambda\": 13,\n      \"increment\": 0.0231,\n      \"certificate\": \"s_13 = 1 - 2/13^1.5 = 0.9507 >= 0.95 and s_12 = 0.9276 < 0.95\"\n    },\n    {\n      \"id\": \"THR3\",\n      \"lambda\": 4,\n      \"increment\": 0.2500,\n      \"certificate\": \"s_4 = 1 - 3/4 = 0.75 >= 0.8 is false, so the smallest lambda is 5 with s_5 = 0.8 >= 0.8 and s_4 = 0.75 < 0.8\"\n    },\n    {\n      \"id\": \"THR4\",\n      \"lambda\": 5,\n      \"increment\": 0.1600,\n      \"certificate\": \"s_5 = 1 - 5/5^2 = 0.8 >= 0.9 is false, so the smallest lambda is 6 with s_6 = 0.8889 >= 0.9 is false, so the smallest lambda is 7 with s_7 = 0.9286 >= 0.9 and s_6 = 0.8889 < 0.9\"\n    },\n    {\n      \"id\": \"THR5\",\n      \"lambda\": 4,\n      \"increment\": 0.1250,\n      \"certificate\": \"s_4 = 1 - 1/4^0.5 = 0.6571 >= 0.6 and s_3 = 0.5270 < 0.6\"\n    },\n    {\n      \"id\": \"THR6\",\n      \"lambda\": 9,\n      \"increment\": 0.0524,\n      \"certificate\": \"s_9 = 1 - 4/9 = 0.8556 >= 0.85 and s_8 = 0.8125 < 0.85\"\n    },\n    {\n      \"id\": \"PRS1\",\n      \"preserved\": true,\n      \"certificate\": \"The ranks of the worlds are unchanged, so all p-consequences are preserved.\"\n    },\n    {\n      \"id\": \"PRS2\",\n      \"preserved\": false,\n      \"certificate\": \"The rank of W1 and W2 are swapped, so p-consequences are not preserved.\"\n    },\n    {\n      \"id\": \"PRS3\",\n      \"preserved\": true,\n      \"certificate\": \"The ranks of the worlds are unchanged, so all p-consequences are preserved.\"\n    },\n    {\n      \"id\": \"PRS4\",\n      \"preserved\": false,\n      \"certificate\": \"The rank of W1, W2, and W3 are changed, so p-consequences are not preserved.\"\n    },\n    {\n      \"id\": \"PRS5\",\n      \"preserved\": true,\n      \"certificate\": \"The ranks of the worlds are unchanged, so all p-consequences are preserved.\"\n    }\n  ]\n}\n```", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "q = (0, 1, 1, 1) = (0, 1, 1, 1) + 1*(1, 0, 1, 0)"}, {"id": "DET2", "determined": true, "answer": 1, "certificate": "q = (0, 0, 1, 0) = (0, 1, 1, 1) + 1*(1, 1, 0, 0) + 1*(0, 0, 0, 1)"}, {"id": "DET3", "determined": true, "answer": 1, "certificate": "q = (0, 1, 1, 0, 0) = (0, 1, 1, 0, 0) + 1*(1, 1, 0, 0, 0)"}, {"id": "DET4", "determined": true, "answer": 0, "certificate": "q = (1, 0, 1, 0, 0) = (1, 1, 1, 1, 1) + 1*(0, 1, 1, 0, 0) + 1*(0, 1, 1, 1, 1) + 1*(1, 1, 0, 0, 1) + 1*(1, 0, 0, 0, 0)"}, {"id": "DET5", "determined": true, "answer": 4, "certificate": "q = (0, 0, 4) = (0, 2, 2) + 1*(2, 1, 1) + 1*(4, 4, 1)"}, {"id": "DET6", "determined": false, "answer": null, "certificate": "w1 = (3, 1, 4) and w2 = (4, 1, 4) both satisfy the context but give different values for q: f1(q) = 3 and f2(q) = 4"}, {"id": "DET7", "determined": true, "answer": 3, "certificate": "q = (2, 0, 2, 3) = (4, 2, 3, 4) + 1*(2, 4, 0, 4)"}, {"id": "DET8", "determined": true, "answer": 4, "certificate": "q = (0, 2, 0, 1) = (0, 1, 4, 1) + 1*(0, 3, 0, 1)"}, {"id": "DET9", "determined": true, "answer": 6, "certificate": "q = (1, 1, 2) = (5, 5, 3) + 1*(5, 3, 1)"}, {"id": "DET10", "determined": false, "answer": null, "certificate": "w1 = (1, 1, 1) and w2 = (3, 5, 0) both satisfy the context but give different values for q: f1(q) = 1 and f2(q) = 3"}, {"id": "DET11", "determined": true, "answer": 6, "certificate": "q = (5, 5, 4, 6) = (0, 4, 0, 4) + 1*(5, 3, 1, 6) + 1*(3, 0, 3, 3)"}, {"id": "DET12", "determined": true, "answer": 3, "certificate": "q = (4, 1, 0, 0) = (3, 5, 1, 4) + 1*(6, 2, 6, 6) + 1*(5, 5, 6, 4) + 1*(2, 4, 0, 1)"}, {"id": "THR1", "lambda": 10, "increment": 0.1, "certificate": "s_10 = 1 - 1/10 = 0.9 >= 0.9 and s_9 = 0.8999 < 0.9"}, {"id": "THR2", "lambda": 13, "increment": 0.0231, "certificate": "s_13 = 1 - 2/13^1.5 = 0.9507 >= 0.95 and s_12 = 0.9276 < 0.95"}, {"id": "THR3", "lambda": 4, "increment": 0.25, "certificate": "s_4 = 1 - 3/4 = 0.75 >= 0.8 is false, so the smallest lambda is 5 with s_5 = 0.8 >= 0.8 and s_4 = 0.75 < 0.8"}, {"id": "THR4", "lambda": 5, "increment": 0.16, "certificate": "s_5 = 1 - 5/5^2 = 0.8 >= 0.9 is false, so the smallest lambda is 6 with s_6 = 0.8889 >= 0.9 is false, so the smallest lambda is 7 with s_7 = 0.9286 >= 0.9 and s_6 = 0.8889 < 0.9"}, {"id": "THR5", "lambda": 4, "increment": 0.125, "certificate": "s_4 = 1 - 1/4^0.5 = 0.6571 >= 0.6 and s_3 = 0.5270 < 0.6"}, {"id": "THR6", "lambda": 9, "increment": 0.0524, "certificate": "s_9 = 1 - 4/9 = 0.8556 >= 0.85 and s_8 = 0.8125 < 0.85"}, {"id": "PRS1", "preserved": true, "certificate": "The ranks of the worlds are unchanged, so all p-consequences are preserved."}, {"id": "PRS2", "preserved": false, "certificate": "The rank of W1 and W2 are swapped, so p-consequences are not preserved."}, {"id": "PRS3", "preserved": true, "certificate": "The ranks of the worlds are unchanged, so all p-consequences are preserved."}, {"id": "PRS4", "preserved": false, "certificate": "The rank of W1, W2, and W3 are changed, so p-consequences are not preserved."}, {"id": "PRS5", "preserved": true, "certificate": "The ranks of the worlds are unchanged, so all p-consequences are preserved."}]}, "family_correct": {"DET": 6, "THR": 0, "PRS": 4}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 8.0, "THR": 0.5, "PRS": 4.0}, "per_item": {"DET1": 1, "DET2": 1, "DET3": 1, "DET4": 0, "DET5": 0, "DET6": 1, "DET7": 1, "DET8": 0, "DET9": 0, "DET10": 1, "DET11": 0, "DET12": 0, "THR1": 0, "THR2": 0, "THR3": 0, "THR4": 0, "THR5": 0, "THR6": 0, "PRS1": 1, "PRS2": 1, "PRS3": 1, "PRS4": 1, "PRS5": 0}, "per_item_graded": {"DET1": 1.0, "DET2": 1.0, "DET3": 1.0, "DET4": 0.0, "DET5": 0.5, "DET6": 1.0, "DET7": 1.0, "DET8": 0.0, "DET9": 0.5, "DET10": 1.0, "DET11": 0.5, "DET12": 0.5, "THR1": 0.5, "THR2": 0.0, "THR3": 0.0, "THR4": 0.0, "THR5": 0.0, "THR6": 0.0, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 1.0, "PRS4": 1.0, "PRS5": 0.0}, "score": 10, "items": 23, "graded": 12.5}
{"model": "meta-llama/llama-4-scout", "display_name": "Llama 4 Scout", "provider": "Meta", "tier": "mid", "started_utc": "2026-05-30T07:35:26.509823+00:00", "response_id": "gen-1780126526-DwVj59lWsps5NSiEykQk", "elapsed_s": 12.9, "ok": true, "content": "```json\n{\n  \"certificates\": [\n    {\"id\": \"DET1\", \"determined\": true, \"answer\": 1, \"certificate\": \"Context vectors (1, 0, 1, 0) and (0, 1, 1, 1) combine to (0, 1, 1, 1)\"},\n    {\"id\": \"DET2\", \"determined\": true, \"answer\": 0, \"certificate\": \"Context vectors (0, 1, 1, 1) and (1, 1, 0, 0) combine to (0, 0, 1, 0)\"},\n    {\"id\": \"DET3\", \"determined\": true, \"answer\": 1, \"certificate\": \"Context vector (0, 1, 1, 0, 0) matches query\"},\n    {\"id\": \"DET4\", \"determined\": true, \"answer\": 0, \"certificate\": \"All context vectors have 0 output, query (1, 0, 1, 0, 0) is in row space\"},\n    {\"id\": \"DET5\", \"determined\": true, \"answer\": 3, \"certificate\": \"Context vectors (2, 1, 1) and (4, 4, 1) combine to (0, 0, 4)\"},\n    {\"id\": \"DET6\", \"determined\": false, \"answer\": null, \"certificate\": \"w1=(1,0,0) and w2=(0,1,0) give different outputs\"},\n    {\"id\": \"DET7\", \"determined\": true, \"answer\": 2, \"certificate\": \"Context vector (2, 4, 0, 4) matches query\"},\n    {\"id\": \"DET8\", \"determined\": true, \"answer\": 4, \"certificate\": \"Context vector (0, 1, 4, 1) matches query\"},\n    {\"id\": \"DET9\", \"determined\": true, \"answer\": 5, \"certificate\": \"Context vectors (5, 5, 3) and (5, 3, 1) combine to (1, 1, 2)\"},\n    {\"id\": \"DET10\", \"determined\": false, \"answer\": null, \"certificate\": \"w1=(1,0,0) and w2=(0,1,0) give different outputs\"},\n    {\"id\": \"DET11\", \"determined\": true, \"answer\": 3, \"certificate\": \"Context vectors (0, 4, 0, 4) and (5, 3, 1, 6) combine to (5, 5, 4, 6)\"},\n    {\"id\": \"DET12\", \"determined\": true, \"answer\": 2, \"certificate\": \"Context vector (2, 4, 0, 1) matches query\"},\n    {\"id\": \"THR1\", \"lambda\": 10, \"increment\": 0.0900, \"certificate\": \"Crossing at lambda=10\"},\n    {\"id\": \"THR2\", \"lambda\": 6, \"increment\": 0.1242, \"certificate\": \"Crossing at lambda=6\"},\n    {\"id\": \"THR3\", \"lambda\": 15, \"increment\": 0.0667, \"certificate\": \"Crossing at lambda=15\"},\n    {\"id\": \"THR4\", \"lambda\": 3, \"increment\": 0.8333, \"certificate\": \"Crossing at lambda=3\"},\n    {\"id\": \"THR5\", \"lambda\": 4, \"increment\": 0.1250, \"certificate\": \"Crossing at lambda=4\"},\n    {\"id\": \"THR6\", \"lambda\": 12, \"increment\": 0.0833, \"certificate\": \"Crossing at lambda=12\"},\n    {\"id\": \"PRS1\", \"preserved\": true, \"certificate\": \"World ranks match\"},\n    {\"id\": \"PRS2\", \"preserved\": false, \"certificate\": \"World ranks change\"},\n    {\"id\": \"PRS3\", \"preserved\": true, \"certificate\": \"World ranks match\"},\n    {\"id\": \"PRS4\", \"preserved\": false, \"certificate\": \"World ranks change\"},\n    {\"id\": \"PRS5\", \"preserved\": true, \"certificate\": \"World ranks partially match\"}\n  ]\n}\n```", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "Context vectors (1, 0, 1, 0) and (0, 1, 1, 1) combine to (0, 1, 1, 1)"}, {"id": "DET2", "determined": true, "answer": 0, "certificate": "Context vectors (0, 1, 1, 1) and (1, 1, 0, 0) combine to (0, 0, 1, 0)"}, {"id": "DET3", "determined": true, "answer": 1, "certificate": "Context vector (0, 1, 1, 0, 0) matches query"}, {"id": "DET4", "determined": true, "answer": 0, "certificate": "All context vectors have 0 output, query (1, 0, 1, 0, 0) is in row space"}, {"id": "DET5", "determined": true, "answer": 3, "certificate": "Context vectors (2, 1, 1) and (4, 4, 1) combine to (0, 0, 4)"}, {"id": "DET6", "determined": false, "answer": null, "certificate": "w1=(1,0,0) and w2=(0,1,0) give different outputs"}, {"id": "DET7", "determined": true, "answer": 2, "certificate": "Context vector (2, 4, 0, 4) matches query"}, {"id": "DET8", "determined": true, "answer": 4, "certificate": "Context vector (0, 1, 4, 1) matches query"}, {"id": "DET9", "determined": true, "answer": 5, "certificate": "Context vectors (5, 5, 3) and (5, 3, 1) combine to (1, 1, 2)"}, {"id": "DET10", "determined": false, "answer": null, "certificate": "w1=(1,0,0) and w2=(0,1,0) give different outputs"}, {"id": "DET11", "determined": true, "answer": 3, "certificate": "Context vectors (0, 4, 0, 4) and (5, 3, 1, 6) combine to (5, 5, 4, 6)"}, {"id": "DET12", "determined": true, "answer": 2, "certificate": "Context vector (2, 4, 0, 1) matches query"}, {"id": "THR1", "lambda": 10, "increment": 0.09, "certificate": "Crossing at lambda=10"}, {"id": "THR2", "lambda": 6, "increment": 0.1242, "certificate": "Crossing at lambda=6"}, {"id": "THR3", "lambda": 15, "increment": 0.0667, "certificate": "Crossing at lambda=15"}, {"id": "THR4", "lambda": 3, "increment": 0.8333, "certificate": "Crossing at lambda=3"}, {"id": "THR5", "lambda": 4, "increment": 0.125, "certificate": "Crossing at lambda=4"}, {"id": "THR6", "lambda": 12, "increment": 0.0833, "certificate": "Crossing at lambda=12"}, {"id": "PRS1", "preserved": true, "certificate": "World ranks match"}, {"id": "PRS2", "preserved": false, "certificate": "World ranks change"}, {"id": "PRS3", "preserved": true, "certificate": "World ranks match"}, {"id": "PRS4", "preserved": false, "certificate": "World ranks change"}, {"id": "PRS5", "preserved": true, "certificate": "World ranks partially match"}]}, "family_correct": {"DET": 5, "THR": 0, "PRS": 4}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 7.5, "THR": 1.0, "PRS": 4.0}, "per_item": {"DET1": 1, "DET2": 0, "DET3": 1, "DET4": 0, "DET5": 0, "DET6": 1, "DET7": 0, "DET8": 0, "DET9": 0, "DET10": 1, "DET11": 1, "DET12": 0, "THR1": 0, "THR2": 0, "THR3": 0, "THR4": 0, "THR5": 0, "THR6": 0, "PRS1": 1, "PRS2": 1, "PRS3": 1, "PRS4": 1, "PRS5": 0}, "per_item_graded": {"DET1": 1.0, "DET2": 0.5, "DET3": 1.0, "DET4": 0.0, "DET5": 0.5, "DET6": 1.0, "DET7": 0.5, "DET8": 0.0, "DET9": 0.5, "DET10": 1.0, "DET11": 1.0, "DET12": 0.5, "THR1": 0.5, "THR2": 0.0, "THR3": 0.5, "THR4": 0.0, "THR5": 0.0, "THR6": 0.0, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 1.0, "PRS4": 1.0, "PRS5": 0.0}, "score": 9, "items": 23, "graded": 12.5}
{"model": "qwen/qwen3-14b", "display_name": "Qwen3 14B", "provider": "Alibaba", "tier": "mid", "started_utc": "2026-05-30T07:35:40.377585+00:00", "response_id": "gen-1780126540-ZqvcDbyR2Igpbg2aROmN", "elapsed_s": 275.0, "ok": true, "content": "{\"certificates\":[{\"id\":\"DET1\",\"determined\":true,\"answer\":1,\"certificate\":\"v2\"},{\"id\":\"DET2\",\"determined\":true,\"answer\":1,\"certificate\":\"v3 + v4\"},{\"id\":\"DET3\",\"determined\":true,\"answer\":1,\"certificate\":\"v1\"},{\"id\":\"DET4\",\"determined\":false,\"answer\":null,\"certificate\":\"w1 and w2\"},{\"id\":\"DET5\",\"determined\":true,\"answer\":0,\"certificate\":\"v1 + 2v2 +3v3\"},{\"id\":\"DET6\",\"determined\":false,\"answer\":null,\"certificate\":\"w1 and w2\"},{\"id\":\"DET7\",\"determined\":true,\"answer\":3,\"certificate\":\"4v1 +3v2\"},{\"id\":\"DET8\",\"determined\":false,\"answer\":null,\"certificate\":\"w1 and w2\"},{\"id\":\"DET9\",\"determined\":true,\"answer\":0,\"certificate\":\"3v1\"},{\"id\":\"DET10\",\"determined\":false,\"answer\":null,\"certificate\":\"w1 and w2\"},{\"id\":\"DET11\",\"determined\":true,\"answer\":3,\"certificate\":\"5v1 +2v2 +3v3\"},{\"id\":\"DET12\",\"determined\":true,\"answer\":1,\"certificate\":\"v1 +3v2 +5v3\"},{\"id\":\"THR1\",\"lambda\":10,\"increment\":0.0111,\"certificate\":\"lambda=10, increment=0.0111\"},{\"id\":\"THR2\",\"lambda\":12,\"increment\":0.0067,\"certificate\":\"lambda=12, increment=0.0067\"},{\"id\":\"THR3\",\"lambda\":15,\"increment\":0.0143,\"certificate\":\"lambda=15, increment=0.0143\"},{\"id\":\"THR4\",\"lambda\":8,\"increment\":0.0239,\"certificate\":\"lambda=8, increment=0.0239\"},{\"id\":\"THR5\",\"lambda\":7,\"increment\":0.0302,\"certificate\":\"lambda=7, increment=0.0302\"},{\"id\":\"THR6\",\"lambda\":27,\"increment\":0.0057,\"certificate\":\"lambda=27, increment=0.0057\"},{\"id\":\"PRS1\",\"preserved\":true,\"certificate\":\"same selected worlds\"},{\"id\":\"PRS2\",\"preserved\":false,\"certificate\":\"W1 and W2 are swapped\"},{\"id\":\"PRS3\",\"preserved\":false,\"certificate\":\"W2 is now higher rank\"},{\"id\":\"PRS4\",\"preserved\":false,\"certificate\":\"W1 is now higher rank\"},{\"id\":\"PRS5\",\"preserved\":false,\"certificate\":\"W1 is now selected\"}]}", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "v2"}, {"id": "DET2", "determined": true, "answer": 1, "certificate": "v3 + v4"}, {"id": "DET3", "determined": true, "answer": 1, "certificate": "v1"}, {"id": "DET4", "determined": false, "answer": null, "certificate": "w1 and w2"}, {"id": "DET5", "determined": true, "answer": 0, "certificate": "v1 + 2v2 +3v3"}, {"id": "DET6", "determined": false, "answer": null, "certificate": "w1 and w2"}, {"id": "DET7", "determined": true, "answer": 3, "certificate": "4v1 +3v2"}, {"id": "DET8", "determined": false, "answer": null, "certificate": "w1 and w2"}, {"id": "DET9", "determined": true, "answer": 0, "certificate": "3v1"}, {"id": "DET10", "determined": false, "answer": null, "certificate": "w1 and w2"}, {"id": "DET11", "determined": true, "answer": 3, "certificate": "5v1 +2v2 +3v3"}, {"id": "DET12", "determined": true, "answer": 1, "certificate": "v1 +3v2 +5v3"}, {"id": "THR1", "lambda": 10, "increment": 0.0111, "certificate": "lambda=10, increment=0.0111"}, {"id": "THR2", "lambda": 12, "increment": 0.0067, "certificate": "lambda=12, increment=0.0067"}, {"id": "THR3", "lambda": 15, "increment": 0.0143, "certificate": "lambda=15, increment=0.0143"}, {"id": "THR4", "lambda": 8, "increment": 0.0239, "certificate": "lambda=8, increment=0.0239"}, {"id": "THR5", "lambda": 7, "increment": 0.0302, "certificate": "lambda=7, increment=0.0302"}, {"id": "THR6", "lambda": 27, "increment": 0.0057, "certificate": "lambda=27, increment=0.0057"}, {"id": "PRS1", "preserved": true, "certificate": "same selected worlds"}, {"id": "PRS2", "preserved": false, "certificate": "W1 and W2 are swapped"}, {"id": "PRS3", "preserved": false, "certificate": "W2 is now higher rank"}, {"id": "PRS4", "preserved": false, "certificate": "W1 is now higher rank"}, {"id": "PRS5", "preserved": false, "certificate": "W1 is now selected"}]}, "family_correct": {"DET": 12, "THR": 6, "PRS": 4}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 12.0, "THR": 6.0, "PRS": 4.0}, "per_item": {"DET1": 1, "DET2": 1, "DET3": 1, "DET4": 1, "DET5": 1, "DET6": 1, "DET7": 1, "DET8": 1, "DET9": 1, "DET10": 1, "DET11": 1, "DET12": 1, "THR1": 1, "THR2": 1, "THR3": 1, "THR4": 1, "THR5": 1, "THR6": 1, "PRS1": 1, "PRS2": 1, "PRS3": 0, "PRS4": 1, "PRS5": 1}, "per_item_graded": {"DET1": 1.0, "DET2": 1.0, "DET3": 1.0, "DET4": 1.0, "DET5": 1.0, "DET6": 1.0, "DET7": 1.0, "DET8": 1.0, "DET9": 1.0, "DET10": 1.0, "DET11": 1.0, "DET12": 1.0, "THR1": 1.0, "THR2": 1.0, "THR3": 1.0, "THR4": 1.0, "THR5": 1.0, "THR6": 1.0, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 0.0, "PRS4": 1.0, "PRS5": 1.0}, "score": 22, "items": 23, "graded": 22.0}
{"model": "anthropic/claude-3.5-haiku", "display_name": "Claude 3.5 Haiku", "provider": "Anthropic", "tier": "mid", "started_utc": "2026-05-30T07:50:03.404784+00:00", "response_id": "gen-1780127403-0vuSxZl1KQugyl9qAYCb", "elapsed_s": 13.1, "ok": true, "content": "{\n\"certificates\": [\n    {\"id\": \"DET1\", \"determined\": true, \"answer\": 1, \"certificate\": \"(0,1,1,1)\"},\n    {\"id\": \"DET2\", \"determined\": true, \"answer\": 0, \"certificate\": \"(0,0,0,1)\"},\n    {\"id\": \"DET3\", \"determined\": true, \"answer\": 1, \"certificate\": \"(0,1,1,0,0)\"},\n    {\"id\": \"DET4\", \"determined\": true, \"answer\": 0, \"certificate\": \"(0,1,1,0,0)\"},\n    {\"id\": \"DET5\", \"determined\": true, \"answer\": 2, \"certificate\": \"(0,2,2)\"},\n    {\"id\": \"DET6\", \"determined\": true, \"answer\": 3, \"certificate\": \"(4,1,4)\"},\n    {\"id\": \"DET7\", \"determined\": true, \"answer\": 2, \"certificate\": \"(2,4,0,4)\"},\n    {\"id\": \"DET8\", \"determined\": true, \"answer\": 0, \"certificate\": \"(0,3,0,1)\"},\n    {\"id\": \"DET9\", \"determined\": false, \"answer\": null, \"certificate\": \"(5,5,3),(5,3,1)\"},\n    {\"id\": \"DET10\", \"determined\": false, \"answer\": null, \"certificate\": \"(0,1,1),(3,5,0)\"},\n    {\"id\": \"DET11\", \"determined\": false, \"answer\": null, \"certificate\": \"(0,4,0,4),(5,3,1,6)\"},\n    {\"id\": \"DET12\", \"determined\": false, \"answer\": null, \"certificate\": \"(3,5,1,4),(6,2,6,6)\"},\n    {\"id\": \"THR1\", \"lambda\": 2, \"increment\": 0.2500, \"certificate\": \"s_2 = 0.75, s_1 = 0.5\"},\n    {\"id\": \"THR2\", \"lambda\": 3, \"increment\": 0.1875, \"certificate\": \"s_3 = 0.875, s_2 = 0.6875\"},\n    {\"id\": \"THR3\", \"lambda\": 2, \"increment\": 0.2000, \"certificate\": \"s_2 = 0.6, s_1 = 0.4\"},\n    {\"id\": \"THR4\", \"lambda\": 2, \"increment\": 0.1000, \"certificate\": \"s_2 = 0.8, s_1 = 0.7\"},\n    {\"id\": \"THR5\", \"lambda\": 2, \"increment\": 0.2500, \"certificate\": \"s_2 = 0.5, s_1 = 0.25\"},\n    {\"id\": \"THR6\", \"lambda\": 2, \"increment\": 0.1500, \"certificate\": \"s_2 = 0.7, s_1 = 0.55\"},\n    {\"id\": \"PRS1\", \"preserved\": true, \"certificate\": \"All worlds maintain rank\"},\n    {\"id\": \"PRS2\", \"preserved\": false, \"certificate\": \"W1 and W2 swap ranks\"},\n    {\"id\": \"PRS3\", \"preserved\": false, \"certificate\": \"W2 changes rank\"},\n    {\"id\": \"PRS4\", \"preserved\": false, \"certificate\": \"All worlds change ranks\"},\n    {\"id\": \"PRS5\", \"preserved\": true, \"certificate\": \"W3 maintains rank, W1 and W2 equalize\"}\n]}", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "(0,1,1,1)"}, {"id": "DET2", "determined": true, "answer": 0, "certificate": "(0,0,0,1)"}, {"id": "DET3", "determined": true, "answer": 1, "certificate": "(0,1,1,0,0)"}, {"id": "DET4", "determined": true, "answer": 0, "certificate": "(0,1,1,0,0)"}, {"id": "DET5", "determined": true, "answer": 2, "certificate": "(0,2,2)"}, {"id": "DET6", "determined": true, "answer": 3, "certificate": "(4,1,4)"}, {"id": "DET7", "determined": true, "answer": 2, "certificate": "(2,4,0,4)"}, {"id": "DET8", "determined": true, "answer": 0, "certificate": "(0,3,0,1)"}, {"id": "DET9", "determined": false, "answer": null, "certificate": "(5,5,3),(5,3,1)"}, {"id": "DET10", "determined": false, "answer": null, "certificate": "(0,1,1),(3,5,0)"}, {"id": "DET11", "determined": false, "answer": null, "certificate": "(0,4,0,4),(5,3,1,6)"}, {"id": "DET12", "determined": false, "answer": null, "certificate": "(3,5,1,4),(6,2,6,6)"}, {"id": "THR1", "lambda": 2, "increment": 0.25, "certificate": "s_2 = 0.75, s_1 = 0.5"}, {"id": "THR2", "lambda": 3, "increment": 0.1875, "certificate": "s_3 = 0.875, s_2 = 0.6875"}, {"id": "THR3", "lambda": 2, "increment": 0.2, "certificate": "s_2 = 0.6, s_1 = 0.4"}, {"id": "THR4", "lambda": 2, "increment": 0.1, "certificate": "s_2 = 0.8, s_1 = 0.7"}, {"id": "THR5", "lambda": 2, "increment": 0.25, "certificate": "s_2 = 0.5, s_1 = 0.25"}, {"id": "THR6", "lambda": 2, "increment": 0.15, "certificate": "s_2 = 0.7, s_1 = 0.55"}, {"id": "PRS1", "preserved": true, "certificate": "All worlds maintain rank"}, {"id": "PRS2", "preserved": false, "certificate": "W1 and W2 swap ranks"}, {"id": "PRS3", "preserved": false, "certificate": "W2 changes rank"}, {"id": "PRS4", "preserved": false, "certificate": "All worlds change ranks"}, {"id": "PRS5", "preserved": true, "certificate": "W3 maintains rank, W1 and W2 equalize"}]}, "family_correct": {"DET": 3, "THR": 0, "PRS": 3}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 4.5, "THR": 0.0, "PRS": 3.0}, "per_item": {"DET1": 1, "DET2": 0, "DET3": 1, "DET4": 0, "DET5": 0, "DET6": 0, "DET7": 0, "DET8": 0, "DET9": 0, "DET10": 1, "DET11": 0, "DET12": 0, "THR1": 0, "THR2": 0, "THR3": 0, "THR4": 0, "THR5": 0, "THR6": 0, "PRS1": 1, "PRS2": 1, "PRS3": 0, "PRS4": 1, "PRS5": 0}, "per_item_graded": {"DET1": 1.0, "DET2": 0.5, "DET3": 1.0, "DET4": 0.0, "DET5": 0.5, "DET6": 0.0, "DET7": 0.5, "DET8": 0.0, "DET9": 0.0, "DET10": 1.0, "DET11": 0.0, "DET12": 0.0, "THR1": 0.0, "THR2": 0.0, "THR3": 0.0, "THR4": 0.0, "THR5": 0.0, "THR6": 0.0, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 0.0, "PRS4": 1.0, "PRS5": 0.0}, "score": 6, "items": 23, "graded": 7.5}
{"model": "meta-llama/llama-4-maverick", "display_name": "Llama 4 Maverick", "provider": "Meta", "tier": "mid", "started_utc": "2026-05-30T07:50:17.514236+00:00", "response_id": "gen-1780127417-0dsXnLFkZK6Es5K2fy9h", "elapsed_s": 7.9, "ok": true, "content": "{\"certificates\":[\n  {\"id\":\"DET1\",\"determined\":true,\"answer\":1,\"certificate\":\"(0, 1, 1, 1)\"},\n  {\"id\":\"DET2\",\"determined\":false,\"answer\":null,\"certificate\":\"w1=(0,0,0,1);w2=(0,1,1,0)\"},\n  {\"id\":\"DET3\",\"determined\":true,\"answer\":1,\"certificate\":\"(0, 1, 1, 0, 0)\"},\n  {\"id\":\"DET4\",\"determined\":true,\"answer\":0,\"certificate\":\"(1, 0, 0, 0, 0)\"},\n  {\"id\":\"DET5\",\"determined\":true,\"answer\":3,\"certificate\":\"3*(0, 2, 2)+(0, 0, 4)\"},\n  {\"id\":\"DET6\",\"determined\":false,\"answer\":null,\"certificate\":\"w1=(1,0,0);w2=(1,1,0)\"},\n  {\"id\":\"DET7\",\"determined\":false,\"answer\":null,\"certificate\":\"w1=(1,3,0,2);w2=(1,3,1,2)\"},\n  {\"id\":\"DET8\",\"determined\":true,\"answer\":0,\"certificate\":\"(0, 3, 0, 1)\"},\n  {\"id\":\"DET9\",\"determined\":false,\"answer\":null,\"certificate\":\"w1=(6,1,0);w2=(6,0,0)\"},\n  {\"id\":\"DET10\",\"determined\":false,\"answer\":null,\"certificate\":\"w1=(5,1,6);w2=(5,6,6)\"},\n  {\"id\":\"DET11\",\"determined\":false,\"answer\":null,\"certificate\":\"w1=(0,1,0,1);w2=(0,1,6,1)\"},\n  {\"id\":\"DET12\",\"determined\":true,\"answer\":2,\"certificate\":\"(2, 4, 0, 1)\"},\n  {\"id\":\"THR1\",\"lambda\":10,\"increment\":0.0909,\"certificate\":\"tau=0.9\"},\n  {\"id\":\"THR2\",\"lambda\":45,\"increment\":0.0034,\"certificate\":\"tau=0.95\"},\n  {\"id\":\"THR3\",\"lambda\":16,\"increment\":0.0625,\"certificate\":\"tau=0.8\"},\n  {\"id\":\"THR4\",\"lambda\":23,\"increment\":0.0094,\"certificate\":\"tau=0.9\"},\n  {\"id\":\"THR5\",\"lambda\":3,\"increment\":0.2679,\"certificate\":\"tau=0.6\"},\n  {\"id\":\"THR6\",\"lambda\":27,\"increment\":0.0370,\"certificate\":\"tau=0.85\"},\n  {\"id\":\"PRS1\",\"preserved\":true,\"certificate\":\"same ranks\"},\n  {\"id\":\"PRS2\",\"preserved\":false,\"certificate\":\"W1,W2 swap\"},\n  {\"id\":\"PRS3\",\"preserved\":false,\"certificate\":\"W2 demoted\"},\n  {\"id\":\"PRS4\",\"preserved\":false,\"certificate\":\"W2,W3 promoted\"},\n  {\"id\":\"PRS5\",\"preserved\":true,\"certificate\":\"min rank unchanged\"}\n]}", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "(0, 1, 1, 1)"}, {"id": "DET2", "determined": false, "answer": null, "certificate": "w1=(0,0,0,1);w2=(0,1,1,0)"}, {"id": "DET3", "determined": true, "answer": 1, "certificate": "(0, 1, 1, 0, 0)"}, {"id": "DET4", "determined": true, "answer": 0, "certificate": "(1, 0, 0, 0, 0)"}, {"id": "DET5", "determined": true, "answer": 3, "certificate": "3*(0, 2, 2)+(0, 0, 4)"}, {"id": "DET6", "determined": false, "answer": null, "certificate": "w1=(1,0,0);w2=(1,1,0)"}, {"id": "DET7", "determined": false, "answer": null, "certificate": "w1=(1,3,0,2);w2=(1,3,1,2)"}, {"id": "DET8", "determined": true, "answer": 0, "certificate": "(0, 3, 0, 1)"}, {"id": "DET9", "determined": false, "answer": null, "certificate": "w1=(6,1,0);w2=(6,0,0)"}, {"id": "DET10", "determined": false, "answer": null, "certificate": "w1=(5,1,6);w2=(5,6,6)"}, {"id": "DET11", "determined": false, "answer": null, "certificate": "w1=(0,1,0,1);w2=(0,1,6,1)"}, {"id": "DET12", "determined": true, "answer": 2, "certificate": "(2, 4, 0, 1)"}, {"id": "THR1", "lambda": 10, "increment": 0.0909, "certificate": "tau=0.9"}, {"id": "THR2", "lambda": 45, "increment": 0.0034, "certificate": "tau=0.95"}, {"id": "THR3", "lambda": 16, "increment": 0.0625, "certificate": "tau=0.8"}, {"id": "THR4", "lambda": 23, "increment": 0.0094, "certificate": "tau=0.9"}, {"id": "THR5", "lambda": 3, "increment": 0.2679, "certificate": "tau=0.6"}, {"id": "THR6", "lambda": 27, "increment": 0.037, "certificate": "tau=0.85"}, {"id": "PRS1", "preserved": true, "certificate": "same ranks"}, {"id": "PRS2", "preserved": false, "certificate": "W1,W2 swap"}, {"id": "PRS3", "preserved": false, "certificate": "W2 demoted"}, {"id": "PRS4", "preserved": false, "certificate": "W2,W3 promoted"}, {"id": "PRS5", "preserved": true, "certificate": "min rank unchanged"}]}, "family_correct": {"DET": 4, "THR": 0, "PRS": 3}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 5.0, "THR": 1.0, "PRS": 3.0}, "per_item": {"DET1": 1, "DET2": 0, "DET3": 1, "DET4": 0, "DET5": 0, "DET6": 1, "DET7": 0, "DET8": 0, "DET9": 0, "DET10": 1, "DET11": 0, "DET12": 0, "THR1": 0, "THR2": 0, "THR3": 0, "THR4": 0, "THR5": 0, "THR6": 0, "PRS1": 1, "PRS2": 1, "PRS3": 0, "PRS4": 1, "PRS5": 0}, "per_item_graded": {"DET1": 1.0, "DET2": 0.0, "DET3": 1.0, "DET4": 0.0, "DET5": 0.5, "DET6": 1.0, "DET7": 0.0, "DET8": 0.0, "DET9": 0.0, "DET10": 1.0, "DET11": 0.0, "DET12": 0.5, "THR1": 0.5, "THR2": 0.0, "THR3": 0.0, "THR4": 0.0, "THR5": 0.0, "THR6": 0.5, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 0.0, "PRS4": 1.0, "PRS5": 0.0}, "score": 7, "items": 23, "graded": 9.0}
{"model": "mistralai/mistral-medium-3.1", "display_name": "Mistral Medium 3.1", "provider": "Mistral", "tier": "mid", "started_utc": "2026-05-30T07:50:26.455063+00:00", "response_id": "gen-1780127426-fkpGER7rsLXuO1FFfqda", "elapsed_s": 41.3, "ok": true, "content": "```json\n{\n  \"certificates\": [\n    {\n      \"id\": \"DET1\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"q = (0,1,1,1) equals the second context vector, so f(q)=1 by that pair.\"\n    },\n    {\n      \"id\": \"DET2\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"q = (0,0,1,0) = (1,1,0,0) + (1,1,1,0) + 2*(0,0,0,1) (GF(2) arithmetic), so f(q) = 1+0+0 = 1.\"\n    },\n    {\n      \"id\": \"DET3\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"q = (0,1,1,0,0) equals the first context vector, so f(q)=1 by that pair.\"\n    },\n    {\n      \"id\": \"DET4\",\n      \"determined\": false,\n      \"answer\": null,\n      \"certificate\": \"w1 = (0,0,0,0,0) and w2 = (1,0,1,0,0) both satisfy all context pairs but give f(q)=0 and f(q)=1 respectively.\"\n    },\n    {\n      \"id\": \"DET5\",\n      \"determined\": true,\n      \"answer\": 3,\n      \"certificate\": \"q = (0,0,4) = 3*(0,2,2) - 2*(2,1,1) (GF(5) arithmetic), so f(q) = 3*2 - 2*4 = 6-8 \u2261 3 mod 5.\"\n    },\n    {\n      \"id\": \"DET6\",\n      \"determined\": false,\n      \"answer\": null,\n      \"certificate\": \"w1 = (0,1,0) and w2 = (1,0,0) both satisfy the two context equations but give f(q)=0 and f(q)=4 respectively.\"\n    },\n    {\n      \"id\": \"DET7\",\n      \"determined\": false,\n      \"answer\": null,\n      \"certificate\": \"The 2\u00d74 context matrix has rank 2 over GF(5), so its nullity is 2. Thus there exist two linearly independent solutions w1, w2 for the context, and we can choose them so that f1(q) \u2260 f2(q).\"\n    },\n    {\n      \"id\": \"DET8\",\n      \"determined\": true,\n      \"answer\": 2,\n      \"certificate\": \"q = (0,2,0,1) = 2*(0,1,4,1) + 2*(0,3,0,1) (GF(5) arithmetic), so f(q) = 2*4 + 2*0 = 8 \u2261 3 mod 5. Correction: linear combination yields f(q)=2*4 + 2*0=8\u22613, but direct check shows inconsistency. Re\u2010evaluating: q is not in the row space; two extensions give f(q)=0 and f(q)=2. Thus certificate is w1=(0,0,0,0) and w2=(0,1,0,0) with f(q) values 0 and 2.\"\n    },\n    {\n      \"id\": \"DET9\",\n      \"determined\": true,\n      \"answer\": 1,\n      \"certificate\": \"Solve the 2\u00d73 system for w=(a,b,c): 5a+5b+3c \u22610 and 5a+3b+c \u22616. Subtract gives 2b+2c \u22611 \u2192 b+c \u22614 (since 2\u207b\u00b9=4 in GF(7)). Let b=0 \u2192 c=4, then 5a+0+3*4 \u22610 \u2192 5a \u22615 \u2192 a=1. So w=(1,0,4) and f(q)=1*1+0*1+4*2=9 \u22612 mod 7. Correction: arithmetic error in solving. Actual solution w=(1,4,0) gives f(q)=1*1 +4*1 +0*2=5. Re\u2010checking: the correct row\u2010space combination is q = 6*(5,5,3) + 1*(5,3,1) (GF(7)), so f(q)=6*0 +1*6=6. Hence certificate is this linear combination yielding f(q)=6.\"\n    },\n    {\n      \"id\": \"DET10\",\n      \"determined\": false,\n      \"answer\": null,\n      \"certificate\": \"w1 = (0,1,0) and w2 = (1,0,1) both satisfy the two context equations but give f(q)=3 and f(q)=4 respectively.\"\n    },\n    {\n      \"id\": \"DET11\",\n      \"determined\": true,\n      \"answer\": 3,\n      \"certificate\": \"Express q as (5,5,4,6) = 1*(0,4,0,4) + 1*(5,3,1,6) + 6*(3,0,3,3) (GF(7) coefficients). Then f(q) = 1*6 +1*4 +6*0 = 10 \u22613 mod 7.\"\n    },\n    {\n      \"id\": \"DET12\",\n      \"determined\": true,\n      \"answer\": 0,\n      \"certificate\": \"q = (4,1,0,0) = 1*(3,5,1,4) + 6*(6,2,6,6) + 1*(5,5,6,4) + 5*(2,4,0,1) (GF(7) arithmetic). Then f(q) = 1*3 +6*6 +1*3 +5*2 = 3+36+3+10 = 52 \u22613 mod 7. Correction: no exact combination found; null space is nontrivial. Two extensions give f(q)=0 and f(q)=1, so determined=false. Certificate: w1=(0,0,0,0) and w2=(1,0,0,0) yield f(q)=0 and 4.\"\n    },\n    {\n      \"id\": \"THR1\",\n      \"lambda\": 10,\n      \"increment\": 0.0909,\n      \"certificate\": \"s_9 = 1 - 1/9 \u2248 0.8889 < 0.9; s_10 = 1 - 1/10 = 0.9 \u2265 0.9. Increment = 0.9 - 0.8889 \u2248 0.0111. Correction: s_lambda = 1 - 1/lambda \u2192 lambda=10 is first with s\u22650.9. Increment s10\u2212s9 = (1\u22121/10)\u2212(1\u22121/9) = 1/9\u22121/10 = 1/90 \u2248 0.0111, but wait: s_lambda=1\u2212a*lambda^(-alpha) with a=1, alpha=1 \u2192 s_lambda=1\u22121/lambda. So lambda=10 gives s=0.9 exactly, and s10\u2212s9 = (1\u22120.1)\u2212(1\u22120.111...)\u22480.0111. But the user\u2019s formula was s_lambda=1\u2212a*lambda^(\u2212alpha) with a=1, alpha=1 \u2192 s_lambda=1\u22121/lambda. Thus crossing at lambda=10, increment=1/90\u22480.0111. However, the problem statement says a=1, alpha=1.0, tau=0.9. So s_lambda = 1 - 1/lambda. We need 1 - 1/lambda >= 0.9 => 1/lambda <= 0.1 => lambda >= 10. So lambda=10 is the smallest integer satisfying the inequality. The increment is s_10 - s_9 = (1 - 1/10) - (1 - 1/9) = 1/9 - 1/10 = 1/90 \u2248 0.0111. But the user asked for 4 decimal places, so 0.0111.\"\n    },\n    {\n      \"id\": \"THR2\",\n      \"lambda\": 16,\n      \"increment\": 0.0088,\n      \"certificate\": \"s_lambda = 1 - 2/lambda^1.5. Find smallest integer lambda with s_lambda \u2265 0.95. For lambda=15: s \u2248 1 - 2/15^1.5 \u2248 1 - 2/58.097 \u2248 1 - 0.0344 \u2248 0.9656 \u2265 0.95. Wait, 15^1.5 \u2248 58.097, so 2/58.097 \u2248 0.0344 \u2192 s \u2248 0.9656 \u2265 0.95. But lambda=15 already satisfies. But let's check lambda=14: 14^1.5 \u2248 52.383, 2/52.383 \u2248 0.0382 \u2192 s \u2248 0.9618 \u2265 0.95? No, 0.9618 \u2265 0.95 is true. Wait, 0.9618 > 0.95, so lambda=14 already satisfies. Wait, the inequality is 1 - 2/lambda^1.5 >= 0.95 => 2/lambda^1.5 <= 0.05 => lambda^1.5 >= 40 => lambda >= 40^(2/3) \u2248 10.08. So lambda=11 is the first integer to check. Compute s_11 = 1 - 2/(11^1.5) \u2248 1 - 2/36.40 \u2248 1 - 0.0549 \u2248 0.9451 < 0.95. s_12 \u2248 1 - 2/(12^1.5) \u2248 1 - 2/41.57 \u2248 1 - 0.0481 \u2248 0.9519 \u2265 0.95. So lambda=12 is the smallest. Increment: s_12 - s_11 \u2248 0.9519 - 0.9451 \u2248 0.0068. But the user\u2019s calculation seems off. Let\u2019s compute precisely: lambda=12 is the first with s_lambda >= 0.95. s_12 = 1 - 2/(12^1.5) \u2248 1 - 2/41.5692 \u2248 1 - 0.0481 \u2248 0.9519. s_11 \u2248 0.9451. Increment \u2248 0.0068. But the user asked for 4 decimal places, so 0.0068.\"\n    },\n    {\n      \"id\": \"THR3\",\n      \"lambda\": 4,\n      \"increment\": 0.0833,\n      \"certificate\": \"s_lambda = 1 - 3/lambda. Need 1 - 3/lambda \u2265 0.8 \u2192 3/lambda \u2264 0.2 \u2192 lambda \u2265 15. Wait, no: 1 - 3/lambda >= 0.8 => 3/lambda <= 0.2 => lambda >= 3/0.2 = 15. So lambda=15 is the smallest integer satisfying the inequality. Then s_15 = 1 - 3/15 = 0.8, which is not > 0.8, it's equal. So we need lambda such that 1 - 3/lambda > 0.8 => 3/lambda < 0.2 => lambda > 15. So lambda=16 is the smallest integer satisfying the strict inequality (if tau=0.8 is strict). But the problem says tau=0.8, and typically thresholds are inclusive. So lambda=15 gives s=0.8 exactly. If tau=0.8 is inclusive, then lambda=15 is the smallest. Increment: s_15 - s_14 = (1 - 3/15) - (1 - 3/14) = (1 - 0.2) - (1 - ~0.2143) \u2248 0.8 - 0.7857 \u2248 0.0143. But the user\u2019s initial guess was lambda=4, which is incorrect. Correct lambda is 15 (or 16 if strict), increment \u2248 0.0143. But the user\u2019s problem statement says tau=0.8, and s_lambda = 1 - 3/lambda >= 0.8 => lambda >= 15. So lambda=15 is the smallest integer satisfying the inequality. Increment: s_15 - s_14 = (1 - 3/15) - (1 - 3/14) = (0.8) - (1 - 0.2143) \u2248 0.8 - 0.7857 \u2248 0.0143. But the user asked for 4 decimal places, so 0.0143. However, the initial guess of lambda=4 was incorrect; the correct lambda is 15.\"\n    },\n    {\n      \"id\": \"THR4\",\n      \"lambda\": 5,\n      \"increment\": 0.0750,\n      \"certificate\": \"s_lambda = 1 - 5/lambda^2. Need 1 - 5/lambda^2 \u2265 0.9 \u2192 5/lambda^2 \u2264 0.1 \u2192 lambda^2 \u2265 50 \u2192 lambda \u2265 8 (since 7^2=49 < 50, 8^2=64 \u2265 50). So lambda=8 is the smallest integer satisfying the inequality. s_8 = 1 - 5/64 \u2248 1 - 0.0781 \u2248 0.9219 \u2265 0.9. Increment: s_8 - s_7 = (1 - 5/64) - (1 - 5/49) \u2248 (1 - 0.0781) - (1 - 0.1020) \u2248 0.9219 - 0.8980 \u2248 0.0239. But the user\u2019s initial guess was lambda=5, which is incorrect. Correct lambda is 8, increment \u2248 0.0239. But the user asked for 4 decimal places, so 0.0239.\"\n    },\n    {\n      \"id\": \"THR5\",\n      \"lambda\": 16,\n      \"increment\": 0.0156,\n      \"certificate\": \"s_lambda = 1 - 1/sqrt(lambda). Need 1 - 1/sqrt(lambda) \u2265 0.6 \u2192 1/sqrt(lambda) \u2264 0.4 \u2192 sqrt(lambda) \u2265 2.5 \u2192 lambda \u2265 6.25 \u2192 lambda \u2265 7. So lambda=7 is the smallest integer satisfying the inequality. s_7 = 1 - 1/sqrt(7) \u2248 1 - 1/2.6458 \u2248 1 - 0.3779 \u2248 0.6221 \u2265 0.6. Increment: s_7 - s_6 \u2248 (1 - 0.3779) - (1 - 1/2.4495) \u2248 0.6221 - (1 - 0.4082) \u2248 0.6221 - 0.5918 \u2248 0.0303. But the user\u2019s initial guess was lambda=16, which is incorrect. Correct lambda is 7, increment \u2248 0.0303. But the user asked for 4 decimal places, so 0.0303.\"\n    },\n    {\n      \"id\": \"THR6\",\n      \"lambda\": 6,\n      \"increment\": 0.0500,\n      \"certificate\": \"s_lambda = 1 - 4/lambda. Need 1 - 4/lambda \u2265 0.85 \u2192 4/lambda \u2264 0.15 \u2192 lambda \u2265 4/0.15 \u2248 26.666 \u2192 lambda \u2265 27. So lambda=27 is the smallest integer satisfying the inequality. s_27 = 1 - 4/27 \u2248 1 - 0.1481 \u2248 0.8519 \u2265 0.85. Increment: s_27 - s_26 = (1 - 4/27) - (1 - 4/26) \u2248 (1 - 0.1481) - (1 - 0.1538) \u2248 0.8519 - 0.8462 \u2248 0.0057. But the user\u2019s initial guess was lambda=6, which is incorrect. Correct lambda is 27, increment \u2248 0.0057. But the user asked for 4 decimal places, so 0.0057.\"\n    },\n    {\n      \"id\": \"PRS1\",\n      \"preserved\": true,\n      \"certificate\": \"The rank ordering of worlds is identical under p and p+q, so the sets of p-selected and (p+q)-selected worlds coincide. Hence all p-consequences are preserved.\"\n    },\n    {\n      \"id\": \"PRS2\",\n      \"preserved\": false,\n      \"certificate\": \"Under p, W1 is the unique most preferred world (rank 0), so every p-consequence must hold in W1. Under p+q, W2 is the unique most preferred world (rank 0), and a p-consequence that holds in W1 but fails in W2 would not be preserved.\"\n    },\n    {\n      \"id\": \"PRS3\",\n      \"preserved\": false,\n      \"certificate\": \"Under p, the p-selected worlds are W1 and W2 (both rank 0). Under p+q, the (p+q)-selected world is only W1 (rank 0). A p-consequence that holds in both W1 and W2 but fails in W3 would still be preserved, but a sentence that holds in W1 and W2 but fails in W3 is not a counterexample since W3 is not selected under p. However, if there is a sentence true in W1 and W2 but false in W3, it is a p-consequence but not necessarily a (p+q)-consequence if W3 becomes selected under p+q. Wait: under p, selected worlds are W1,W2; under p+q they are W1. So any sentence true in W1 and W2 but false in W3 is a p-consequence but not necessarily a (p+q)-consequence if W3 were selected, but here W3 is not selected under p+q either. Wait, in PRS3: p selects W1,W2 (rank 0), and p+q selects W1 (rank 0). So the set of selected worlds under p+q (just W1) is a subset of those under p (W1,W2). Thus every (p+q)-selected world is p-selected, so all p-consequences (true in all of W1,W2) are true in W1 and hence preserved. Wait, this contradicts the initial answer. Re-evaluating: in PRS3, p selects W1,W2 (rank 0), and p+q selects W1 (rank 0). So the set of (p+q)-selected worlds {W1} is a subset of the p-selected worlds {W1,W2}. Therefore any p-consequence (true in both W1 and W2) is in particular true in W1, hence is a (p+q)-consequence. Thus all p-consequences are preserved. The correct answer is preserved=true.\"\n    },\n    {\n      \"id\": \"PRS4\",\n      \"preserved\": false,\n      \"certificate\": \"Under p, the p-selected worlds are {W1} (rank 0). Under p+q, the (p+q)-selected worlds are {W2, W3} (both rank 0). A p-consequence must hold in W1, but it may fail in W2 or W3, in which case it is not a (p+q)-consequence.\"\n    },\n    {\n      \"id\": \"PRS5\",\n      \"preserved\": false,\n      \"certificate\": \"Under p, the p-selected world is W2 (rank 0). Under p+q, the (p+q)-selected worlds are {W1, W2} (both rank 0). A p-consequence must hold in W2, but it may fail in W1, in which case it is not a (p+q)-consequence.\"\n    }\n  ]\n}\n```", "parsed": {"certificates": [{"id": "DET1", "determined": true, "answer": 1, "certificate": "q = (0,1,1,1) equals the second context vector, so f(q)=1 by that pair."}, {"id": "DET2", "determined": true, "answer": 1, "certificate": "q = (0,0,1,0) = (1,1,0,0) + (1,1,1,0) + 2*(0,0,0,1) (GF(2) arithmetic), so f(q) = 1+0+0 = 1."}, {"id": "DET3", "determined": true, "answer": 1, "certificate": "q = (0,1,1,0,0) equals the first context vector, so f(q)=1 by that pair."}, {"id": "DET4", "determined": false, "answer": null, "certificate": "w1 = (0,0,0,0,0) and w2 = (1,0,1,0,0) both satisfy all context pairs but give f(q)=0 and f(q)=1 respectively."}, {"id": "DET5", "determined": true, "answer": 3, "certificate": "q = (0,0,4) = 3*(0,2,2) - 2*(2,1,1) (GF(5) arithmetic), so f(q) = 3*2 - 2*4 = 6-8 \u2261 3 mod 5."}, {"id": "DET6", "determined": false, "answer": null, "certificate": "w1 = (0,1,0) and w2 = (1,0,0) both satisfy the two context equations but give f(q)=0 and f(q)=4 respectively."}, {"id": "DET7", "determined": false, "answer": null, "certificate": "The 2\u00d74 context matrix has rank 2 over GF(5), so its nullity is 2. Thus there exist two linearly independent solutions w1, w2 for the context, and we can choose them so that f1(q) \u2260 f2(q)."}, {"id": "DET8", "determined": true, "answer": 2, "certificate": "q = (0,2,0,1) = 2*(0,1,4,1) + 2*(0,3,0,1) (GF(5) arithmetic), so f(q) = 2*4 + 2*0 = 8 \u2261 3 mod 5. Correction: linear combination yields f(q)=2*4 + 2*0=8\u22613, but direct check shows inconsistency. Re\u2010evaluating: q is not in the row space; two extensions give f(q)=0 and f(q)=2. Thus certificate is w1=(0,0,0,0) and w2=(0,1,0,0) with f(q) values 0 and 2."}, {"id": "DET9", "determined": true, "answer": 1, "certificate": "Solve the 2\u00d73 system for w=(a,b,c): 5a+5b+3c \u22610 and 5a+3b+c \u22616. Subtract gives 2b+2c \u22611 \u2192 b+c \u22614 (since 2\u207b\u00b9=4 in GF(7)). Let b=0 \u2192 c=4, then 5a+0+3*4 \u22610 \u2192 5a \u22615 \u2192 a=1. So w=(1,0,4) and f(q)=1*1+0*1+4*2=9 \u22612 mod 7. Correction: arithmetic error in solving. Actual solution w=(1,4,0) gives f(q)=1*1 +4*1 +0*2=5. Re\u2010checking: the correct row\u2010space combination is q = 6*(5,5,3) + 1*(5,3,1) (GF(7)), so f(q)=6*0 +1*6=6. Hence certificate is this linear combination yielding f(q)=6."}, {"id": "DET10", "determined": false, "answer": null, "certificate": "w1 = (0,1,0) and w2 = (1,0,1) both satisfy the two context equations but give f(q)=3 and f(q)=4 respectively."}, {"id": "DET11", "determined": true, "answer": 3, "certificate": "Express q as (5,5,4,6) = 1*(0,4,0,4) + 1*(5,3,1,6) + 6*(3,0,3,3) (GF(7) coefficients). Then f(q) = 1*6 +1*4 +6*0 = 10 \u22613 mod 7."}, {"id": "DET12", "determined": true, "answer": 0, "certificate": "q = (4,1,0,0) = 1*(3,5,1,4) + 6*(6,2,6,6) + 1*(5,5,6,4) + 5*(2,4,0,1) (GF(7) arithmetic). Then f(q) = 1*3 +6*6 +1*3 +5*2 = 3+36+3+10 = 52 \u22613 mod 7. Correction: no exact combination found; null space is nontrivial. Two extensions give f(q)=0 and f(q)=1, so determined=false. Certificate: w1=(0,0,0,0) and w2=(1,0,0,0) yield f(q)=0 and 4."}, {"id": "THR1", "lambda": 10, "increment": 0.0909, "certificate": "s_9 = 1 - 1/9 \u2248 0.8889 < 0.9; s_10 = 1 - 1/10 = 0.9 \u2265 0.9. Increment = 0.9 - 0.8889 \u2248 0.0111. Correction: s_lambda = 1 - 1/lambda \u2192 lambda=10 is first with s\u22650.9. Increment s10\u2212s9 = (1\u22121/10)\u2212(1\u22121/9) = 1/9\u22121/10 = 1/90 \u2248 0.0111, but wait: s_lambda=1\u2212a*lambda^(-alpha) with a=1, alpha=1 \u2192 s_lambda=1\u22121/lambda. So lambda=10 gives s=0.9 exactly, and s10\u2212s9 = (1\u22120.1)\u2212(1\u22120.111...)\u22480.0111. But the user\u2019s formula was s_lambda=1\u2212a*lambda^(\u2212alpha) with a=1, alpha=1 \u2192 s_lambda=1\u22121/lambda. Thus crossing at lambda=10, increment=1/90\u22480.0111. However, the problem statement says a=1, alpha=1.0, tau=0.9. So s_lambda = 1 - 1/lambda. We need 1 - 1/lambda >= 0.9 => 1/lambda <= 0.1 => lambda >= 10. So lambda=10 is the smallest integer satisfying the inequality. The increment is s_10 - s_9 = (1 - 1/10) - (1 - 1/9) = 1/9 - 1/10 = 1/90 \u2248 0.0111. But the user asked for 4 decimal places, so 0.0111."}, {"id": "THR2", "lambda": 16, "increment": 0.0088, "certificate": "s_lambda = 1 - 2/lambda^1.5. Find smallest integer lambda with s_lambda \u2265 0.95. For lambda=15: s \u2248 1 - 2/15^1.5 \u2248 1 - 2/58.097 \u2248 1 - 0.0344 \u2248 0.9656 \u2265 0.95. Wait, 15^1.5 \u2248 58.097, so 2/58.097 \u2248 0.0344 \u2192 s \u2248 0.9656 \u2265 0.95. But lambda=15 already satisfies. But let's check lambda=14: 14^1.5 \u2248 52.383, 2/52.383 \u2248 0.0382 \u2192 s \u2248 0.9618 \u2265 0.95? No, 0.9618 \u2265 0.95 is true. Wait, 0.9618 > 0.95, so lambda=14 already satisfies. Wait, the inequality is 1 - 2/lambda^1.5 >= 0.95 => 2/lambda^1.5 <= 0.05 => lambda^1.5 >= 40 => lambda >= 40^(2/3) \u2248 10.08. So lambda=11 is the first integer to check. Compute s_11 = 1 - 2/(11^1.5) \u2248 1 - 2/36.40 \u2248 1 - 0.0549 \u2248 0.9451 < 0.95. s_12 \u2248 1 - 2/(12^1.5) \u2248 1 - 2/41.57 \u2248 1 - 0.0481 \u2248 0.9519 \u2265 0.95. So lambda=12 is the smallest. Increment: s_12 - s_11 \u2248 0.9519 - 0.9451 \u2248 0.0068. But the user\u2019s calculation seems off. Let\u2019s compute precisely: lambda=12 is the first with s_lambda >= 0.95. s_12 = 1 - 2/(12^1.5) \u2248 1 - 2/41.5692 \u2248 1 - 0.0481 \u2248 0.9519. s_11 \u2248 0.9451. Increment \u2248 0.0068. But the user asked for 4 decimal places, so 0.0068."}, {"id": "THR3", "lambda": 4, "increment": 0.0833, "certificate": "s_lambda = 1 - 3/lambda. Need 1 - 3/lambda \u2265 0.8 \u2192 3/lambda \u2264 0.2 \u2192 lambda \u2265 15. Wait, no: 1 - 3/lambda >= 0.8 => 3/lambda <= 0.2 => lambda >= 3/0.2 = 15. So lambda=15 is the smallest integer satisfying the inequality. Then s_15 = 1 - 3/15 = 0.8, which is not > 0.8, it's equal. So we need lambda such that 1 - 3/lambda > 0.8 => 3/lambda < 0.2 => lambda > 15. So lambda=16 is the smallest integer satisfying the strict inequality (if tau=0.8 is strict). But the problem says tau=0.8, and typically thresholds are inclusive. So lambda=15 gives s=0.8 exactly. If tau=0.8 is inclusive, then lambda=15 is the smallest. Increment: s_15 - s_14 = (1 - 3/15) - (1 - 3/14) = (1 - 0.2) - (1 - ~0.2143) \u2248 0.8 - 0.7857 \u2248 0.0143. But the user\u2019s initial guess was lambda=4, which is incorrect. Correct lambda is 15 (or 16 if strict), increment \u2248 0.0143. But the user\u2019s problem statement says tau=0.8, and s_lambda = 1 - 3/lambda >= 0.8 => lambda >= 15. So lambda=15 is the smallest integer satisfying the inequality. Increment: s_15 - s_14 = (1 - 3/15) - (1 - 3/14) = (0.8) - (1 - 0.2143) \u2248 0.8 - 0.7857 \u2248 0.0143. But the user asked for 4 decimal places, so 0.0143. However, the initial guess of lambda=4 was incorrect; the correct lambda is 15."}, {"id": "THR4", "lambda": 5, "increment": 0.075, "certificate": "s_lambda = 1 - 5/lambda^2. Need 1 - 5/lambda^2 \u2265 0.9 \u2192 5/lambda^2 \u2264 0.1 \u2192 lambda^2 \u2265 50 \u2192 lambda \u2265 8 (since 7^2=49 < 50, 8^2=64 \u2265 50). So lambda=8 is the smallest integer satisfying the inequality. s_8 = 1 - 5/64 \u2248 1 - 0.0781 \u2248 0.9219 \u2265 0.9. Increment: s_8 - s_7 = (1 - 5/64) - (1 - 5/49) \u2248 (1 - 0.0781) - (1 - 0.1020) \u2248 0.9219 - 0.8980 \u2248 0.0239. But the user\u2019s initial guess was lambda=5, which is incorrect. Correct lambda is 8, increment \u2248 0.0239. But the user asked for 4 decimal places, so 0.0239."}, {"id": "THR5", "lambda": 16, "increment": 0.0156, "certificate": "s_lambda = 1 - 1/sqrt(lambda). Need 1 - 1/sqrt(lambda) \u2265 0.6 \u2192 1/sqrt(lambda) \u2264 0.4 \u2192 sqrt(lambda) \u2265 2.5 \u2192 lambda \u2265 6.25 \u2192 lambda \u2265 7. So lambda=7 is the smallest integer satisfying the inequality. s_7 = 1 - 1/sqrt(7) \u2248 1 - 1/2.6458 \u2248 1 - 0.3779 \u2248 0.6221 \u2265 0.6. Increment: s_7 - s_6 \u2248 (1 - 0.3779) - (1 - 1/2.4495) \u2248 0.6221 - (1 - 0.4082) \u2248 0.6221 - 0.5918 \u2248 0.0303. But the user\u2019s initial guess was lambda=16, which is incorrect. Correct lambda is 7, increment \u2248 0.0303. But the user asked for 4 decimal places, so 0.0303."}, {"id": "THR6", "lambda": 6, "increment": 0.05, "certificate": "s_lambda = 1 - 4/lambda. Need 1 - 4/lambda \u2265 0.85 \u2192 4/lambda \u2264 0.15 \u2192 lambda \u2265 4/0.15 \u2248 26.666 \u2192 lambda \u2265 27. So lambda=27 is the smallest integer satisfying the inequality. s_27 = 1 - 4/27 \u2248 1 - 0.1481 \u2248 0.8519 \u2265 0.85. Increment: s_27 - s_26 = (1 - 4/27) - (1 - 4/26) \u2248 (1 - 0.1481) - (1 - 0.1538) \u2248 0.8519 - 0.8462 \u2248 0.0057. But the user\u2019s initial guess was lambda=6, which is incorrect. Correct lambda is 27, increment \u2248 0.0057. But the user asked for 4 decimal places, so 0.0057."}, {"id": "PRS1", "preserved": true, "certificate": "The rank ordering of worlds is identical under p and p+q, so the sets of p-selected and (p+q)-selected worlds coincide. Hence all p-consequences are preserved."}, {"id": "PRS2", "preserved": false, "certificate": "Under p, W1 is the unique most preferred world (rank 0), so every p-consequence must hold in W1. Under p+q, W2 is the unique most preferred world (rank 0), and a p-consequence that holds in W1 but fails in W2 would not be preserved."}, {"id": "PRS3", "preserved": false, "certificate": "Under p, the p-selected worlds are W1 and W2 (both rank 0). Under p+q, the (p+q)-selected world is only W1 (rank 0). A p-consequence that holds in both W1 and W2 but fails in W3 would still be preserved, but a sentence that holds in W1 and W2 but fails in W3 is not a counterexample since W3 is not selected under p. However, if there is a sentence true in W1 and W2 but false in W3, it is a p-consequence but not necessarily a (p+q)-consequence if W3 becomes selected under p+q. Wait: under p, selected worlds are W1,W2; under p+q they are W1. So any sentence true in W1 and W2 but false in W3 is a p-consequence but not necessarily a (p+q)-consequence if W3 were selected, but here W3 is not selected under p+q either. Wait, in PRS3: p selects W1,W2 (rank 0), and p+q selects W1 (rank 0). So the set of selected worlds under p+q (just W1) is a subset of those under p (W1,W2). Thus every (p+q)-selected world is p-selected, so all p-consequences (true in all of W1,W2) are true in W1 and hence preserved. Wait, this contradicts the initial answer. Re-evaluating: in PRS3, p selects W1,W2 (rank 0), and p+q selects W1 (rank 0). So the set of (p+q)-selected worlds {W1} is a subset of the p-selected worlds {W1,W2}. Therefore any p-consequence (true in both W1 and W2) is in particular true in W1, hence is a (p+q)-consequence. Thus all p-consequences are preserved. The correct answer is preserved=true."}, {"id": "PRS4", "preserved": false, "certificate": "Under p, the p-selected worlds are {W1} (rank 0). Under p+q, the (p+q)-selected worlds are {W2, W3} (both rank 0). A p-consequence must hold in W1, but it may fail in W2 or W3, in which case it is not a (p+q)-consequence."}, {"id": "PRS5", "preserved": false, "certificate": "Under p, the p-selected world is W2 (rank 0). Under p+q, the (p+q)-selected worlds are {W1, W2} (both rank 0). A p-consequence must hold in W2, but it may fail in W1, in which case it is not a (p+q)-consequence."}]}, "family_correct": {"DET": 7, "THR": 0, "PRS": 4}, "family_total": {"DET": 12, "THR": 6, "PRS": 5}, "family_graded": {"DET": 8.5, "THR": 0.5, "PRS": 4.0}, "per_item": {"DET1": 1, "DET2": 1, "DET3": 1, "DET4": 1, "DET5": 0, "DET6": 1, "DET7": 0, "DET8": 0, "DET9": 0, "DET10": 1, "DET11": 1, "DET12": 0, "THR1": 0, "THR2": 0, "THR3": 0, "THR4": 0, "THR5": 0, "THR6": 0, "PRS1": 1, "PRS2": 1, "PRS3": 0, "PRS4": 1, "PRS5": 1}, "per_item_graded": {"DET1": 1.0, "DET2": 1.0, "DET3": 1.0, "DET4": 1.0, "DET5": 0.5, "DET6": 1.0, "DET7": 0.0, "DET8": 0.0, "DET9": 0.5, "DET10": 1.0, "DET11": 1.0, "DET12": 0.5, "THR1": 0.5, "THR2": 0.0, "THR3": 0.0, "THR4": 0.0, "THR5": 0.0, "THR6": 0.0, "PRS1": 1.0, "PRS2": 1.0, "PRS3": 0.0, "PRS4": 1.0, "PRS5": 1.0}, "score": 11, "items": 23, "graded": 13.0}


==> anc/certificate_benchmark_summary.csv <==
model,display_name,provider,tier,exact,graded,items,DET_exact/12,THR_exact/6,PRS_exact/5,DET_graded/12,THR_graded/6,PRS_graded/5,exact_pct,graded_pct
meta-llama/llama-3.1-8b-instruct,Llama 3.1 8B,Meta,small,5,8.0,23,1,0,4,4.0,0.0,4.0,21.7,34.8
qwen/qwen-2.5-7b-instruct,Qwen2.5 7B,Alibaba,small,10,11.5,23,6,0,4,7.5,0.0,4.0,43.5,50.0
google/gemma-3-27b-it,Gemma 3 27B,Google,small,8,10.5,23,3,0,5,5.0,0.5,5.0,34.8,45.7
mistralai/mistral-small-3.2-24b-instruct,Mistral Small 3.2,Mistral,small,10,12.5,23,6,0,4,8.0,0.5,4.0,43.5,54.3
meta-llama/llama-4-scout,Llama 4 Scout,Meta,mid,9,12.5,23,5,0,4,7.5,1.0,4.0,39.1,54.3
qwen/qwen3-14b,Qwen3 14B,Alibaba,mid,22,22.0,23,12,6,4,12.0,6.0,4.0,95.7,95.7
anthropic/claude-3.5-haiku,Claude 3.5 Haiku,Anthropic,mid,6,7.5,23,3,0,3,4.5,0.0,3.0,26.1,32.6
meta-llama/llama-4-maverick,Llama 4 Maverick,Meta,mid,7,9.0,23,4,0,3,5.0,1.0,3.0,30.4,39.1
mistralai/mistral-medium-3.1,Mistral Medium 3.1,Mistral,mid,11,13.0,23,7,0,4,8.5,0.5,4.0,47.8,56.5


==> anc/fixed_query_curve.csv <==
Q,d,n,theory,montecarlo,abs_err
2,5,0,0.0,0.0,0.0
2,5,1,0.03125,0.025,0.00625
2,5,2,0.09082,0.09,0.00082
2,5,3,0.198883,0.186667,0.012216
2,5,4,0.375524,0.381667,0.006143
2,5,5,0.604962,0.625,0.020038
2,5,6,0.777732,0.77,0.007732
2,5,7,0.882126,0.9,0.017874
2,5,8,0.939306,0.938333,0.000973
2,5,9,0.969205,0.966667,0.002538
2,5,10,0.984489,0.99,0.005511
2,5,11,0.992216,0.99,0.002216
2,5,12,0.996101,0.998333,0.002232
5,4,0,0.0,0.0,0.0
5,4,1,0.0064,0.005,0.0014
5,4,2,0.038154,0.036667,0.001488
5,4,3,0.19083,0.211667,0.020836
5,4,4,0.807875,0.793333,0.014542
5,4,5,0.960317,0.965,0.004683
5,4,6,0.992013,0.993333,0.001321
5,4,7,0.998401,0.998333,6.7e-05
5,4,8,0.99968,1.0,0.00032
5,4,9,0.999936,1.0,6.4e-05
5,4,10,0.999987,1.0,1.3e-05
7,3,0,0.0,0.0,0.0
7,3,1,0.017493,0.016667,0.000826
7,3,2,0.137494,0.121667,0.015827
7,3,3,0.859992,0.85,0.009992
7,3,4,0.97965,0.988333,0.008683
7,3,5,0.997086,0.996667,0.000419
7,3,6,0.999584,0.996667,0.002917
7,3,7,0.999941,1.0,5.9e-05
7,3,8,0.999992,1.0,8e-06


==> anc/identification_curve.csv <==
Q,d,n,theory,montecarlo,abs_err
2,5,0,0.0,0.0,0.0
2,5,1,0.0,0.0,0.0
2,5,2,0.0,0.0,0.0
2,5,3,0.0,0.0,0.0
2,5,4,0.0,0.0,0.0
2,5,5,0.298004,0.276667,0.021337
2,5,6,0.586696,0.555,0.031696
2,5,7,0.776149,0.758333,0.017816
2,5,8,0.883563,0.886667,0.003104
2,5,9,0.940626,0.933333,0.007293
2,5,10,0.970021,0.975,0.004979
2,5,11,0.984937,0.99,0.005063
2,5,12,0.99245,0.988333,0.004117
5,4,0,0.0,0.0,0.0
5,4,1,0.0,0.0,0.0
5,4,2,0.0,0.0,0.0
5,4,3,0.0,0.0,0.0
5,4,4,0.760637,0.781667,0.02103
5,4,5,0.950492,0.938333,0.012159
5,4,6,0.990033,0.993333,0.003301
5,4,7,0.998004,0.998333,0.000329
5,4,8,0.999601,1.0,0.000399
5,4,9,0.99992,0.998333,0.001587
5,4,10,0.999984,1.0,1.6e-05
7,3,0,0.0,0.0,0.0
7,3,1,0.0,0.0,0.0
7,3,2,0.0,0.0,0.0
7,3,3,0.837202,0.82,0.017202
7,3,4,0.976329,0.976667,0.000338
7,3,5,0.99661,0.998333,0.001723
7,3,6,0.999516,1.0,0.000484
7,3,7,0.999931,1.0,6.9e-05
7,3,8,0.99999,1.0,1e-05


==> anc/mirage.csv <==
lambda,s,thresholded,continuous
1,0.0,0,0.0
2,0.5,0,0.5
3,0.666667,0,0.666667
4,0.75,0,0.75
5,0.8,0,0.8
6,0.833333,0,0.833333
7,0.857143,0,0.857143
8,0.875,0,0.875
9,0.888889,0,0.888889
10,0.9,1,0.9
11,0.909091,1,0.909091
12,0.916667,1,0.916667
13,0.923077,1,0.923077
14,0.928571,1,0.928571
15,0.933333,1,0.933333
16,0.9375,1,0.9375
17,0.941176,1,0.941176
18,0.944444,1,0.944444
19,0.947368,1,0.947368
20,0.95,1,0.95
21,0.952381,1,0.952381
22,0.954545,1,0.954545
23,0.956522,1,0.956522
24,0.958333,1,0.958333
25,0.96,1,0.96
26,0.961538,1,0.961538
27,0.962963,1,0.962963
28,0.964286,1,0.964286
29,0.965517,1,0.965517
30,0.966667,1,0.966667
31,0.967742,1,0.967742
32,0.96875,1,0.96875
33,0.969697,1,0.969697
34,0.970588,1,0.970588
35,0.971429,1,0.971429
36,0.972222,1,0.972222
37,0.972973,1,0.972973
38,0.973684,1,0.973684
39,0.974359,1,0.974359
40,0.975,1,0.975
41,0.97561,1,0.97561
42,0.97619,1,0.97619
43,0.976744,1,0.976744
44,0.977273,1,0.977273
45,0.977778,1,0.977778
46,0.978261,1,0.978261
47,0.978723,1,0.978723
48,0.979167,1,0.979167
49,0.979592,1,0.979592
50,0.98,1,0.98
51,0.980392,1,0.980392
52,0.980769,1,0.980769
53,0.981132,1,0.981132
54,0.981481,1,0.981481
55,0.981818,1,0.981818
56,0.982143,1,0.982143
57,0.982456,1,0.982456
58,0.982759,1,0.982759
59,0.983051,1,0.983051
60,0.983333,1,0.983333
61,0.983607,1,0.983607
62,0.983871,1,0.983871
63,0.984127,1,0.984127
64,0.984375,1,0.984375
65,0.984615,1,0.984615
66,0.984848,1,0.984848
67,0.985075,1,0.985075
68,0.985294,1,0.985294
69,0.985507,1,0.985507
70,0.985714,1,0.985714
71,0.985915,1,0.985915
72,0.986111,1,0.986111
73,0.986301,1,0.986301
74,0.986486,1,0.986486
75,0.986667,1,0.986667
76,0.986842,1,0.986842
77,0.987013,1,0.987013
78,0.987179,1,0.987179
79,0.987342,1,0.987342
80,0.9875,1,0.9875
81,0.987654,1,0.987654
82,0.987805,1,0.987805
83,0.987952,1,0.987952
84,0.988095,1,0.988095
85,0.988235,1,0.988235
86,0.988372,1,0.988372
87,0.988506,1,0.988506
88,0.988636,1,0.988636
89,0.988764,1,0.988764
90,0.988889,1,0.988889
91,0.989011,1,0.989011
92,0.98913,1,0.98913
93,0.989247,1,0.989247
94,0.989362,1,0.989362
95,0.989474,1,0.989474
96,0.989583,1,0.989583
97,0.989691,1,0.989691
98,0.989796,1,0.989796
99,0.989899,1,0.989899
100,0.99,1,0.99
101,0.990099,1,0.990099
102,0.990196,1,0.990196
103,0.990291,1,0.990291
104,0.990385,1,0.990385
105,0.990476,1,0.990476
106,0.990566,1,0.990566
107,0.990654,1,0.990654
108,0.990741,1,0.990741
109,0.990826,1,0.990826
110,0.990909,1,0.990909
111,0.990991,1,0.990991
112,0.991071,1,0.991071
113,0.99115,1,0.99115
114,0.991228,1,0.991228
115,0.991304,1,0.991304
116,0.991379,1,0.991379
117,0.991453,1,0.991453
118,0.991525,1,0.991525
119,0.991597,1,0.991597
120,0.991667,1,0.991667
121,0.991736,1,0.991736
122,0.991803,1,0.991803
123,0.99187,1,0.99187
124,0.991935,1,0.991935
125,0.992,1,0.992
126,0.992063,1,0.992063
127,0.992126,1,0.992126
128,0.992188,1,0.992188
129,0.992248,1,0.992248
130,0.992308,1,0.992308
131,0.992366,1,0.992366
132,0.992424,1,0.992424
133,0.992481,1,0.992481
134,0.992537,1,0.992537
135,0.992593,1,0.992593
136,0.992647,1,0.992647
137,0.992701,1,0.992701
138,0.992754,1,0.992754
139,0.992806,1,0.992806
140,0.992857,1,0.992857
141,0.992908,1,0.992908
142,0.992958,1,0.992958
143,0.993007,1,0.993007
144,0.993056,1,0.993056
145,0.993103,1,0.993103
146,0.993151,1,0.993151
147,0.993197,1,0.993197
148,0.993243,1,0.993243
149,0.993289,1,0.993289
150,0.993333,1,0.993333
151,0.993377,1,0.993377
152,0.993421,1,0.993421
153,0.993464,1,0.993464
154,0.993506,1,0.993506
155,0.993548,1,0.993548
156,0.99359,1,0.99359
157,0.993631,1,0.993631
158,0.993671,1,0.993671
159,0.993711,1,0.993711
160,0.99375,1,0.99375
161,0.993789,1,0.993789
162,0.993827,1,0.993827
163,0.993865,1,0.993865
164,0.993902,1,0.993902
165,0.993939,1,0.993939
166,0.993976,1,0.993976
167,0.994012,1,0.994012
168,0.994048,1,0.994048
169,0.994083,1,0.994083
170,0.994118,1,0.994118
171,0.994152,1,0.994152
172,0.994186,1,0.994186
173,0.99422,1,0.99422
174,0.994253,1,0.994253
175,0.994286,1,0.994286
176,0.994318,1,0.994318
177,0.99435,1,0.99435
178,0.994382,1,0.994382
179,0.994413,1,0.994413
180,0.994444,1,0.994444
181,0.994475,1,0.994475
182,0.994505,1,0.994505
183,0.994536,1,0.994536
184,0.994565,1,0.994565
185,0.994595,1,0.994595
186,0.994624,1,0.994624
187,0.994652,1,0.994652
188,0.994681,1,0.994681
189,0.994709,1,0.994709
190,0.994737,1,0.994737
191,0.994764,1,0.994764
192,0.994792,1,0.994792
193,0.994819,1,0.994819
194,0.994845,1,0.994845
195,0.994872,1,0.994872
196,0.994898,1,0.994898
197,0.994924,1,0.994924
198,0.994949,1,0.994949
199,0.994975,1,0.994975
200,0.995,1,0.995


==> anc/rowspace_determinacy.csv <==
Q,d,n,mean_determined_fraction
2,5,3,0.225
5,4,2,0.039893
7,3,2,0.139796
2,6,6,0.621667


==> anc/run_certificate_benchmark.py <==
#!/usr/bin/env python3
"""
Finite-certificate emission benchmark for the manuscript

    "Finite Certificates for In-Context Determinacy and a Threshold Theory of
     Emergence in Language Models" (Alpay & Alakkad).

This is a controlled probe of trained language models, not a proof of any
theorem. It asks a single, well-posed question: can a contemporary model emit
the *finite certificates* that the theory identifies as the relevant semantic
objects? Three certificate families are tested, each with several deterministic
instances generated from a fixed seed and scored against exact ground truth:

  DET  row-space determinacy        - is a query forced by an in-context
                                       linear example set, and if so what is the
                                       forced answer? (Theorem on linear
                                       determinacy, row-space criterion)
  THR  threshold crossing scale     - the smallest scale at which a smooth
                                       confidence curve crosses a benchmark
                                       threshold, and the local increment there
                                       (rate-sensitive crossing bound)
  PRS  prompt-preservation          - whether appending text to a prompt
                                       preserves every prior consequence
                                       (preferential preservation criterion)

The suite is fixed by SEED, so every model sees identical instances and the
ground truth is reproducible without any network access. Model responses,
parsed answers, and per-family scores are written to neutral artifact files.
The access credential is read only from the environment variable
OPENROUTER_API_KEY and is never written to disk.

Usage:
    OPENROUTER_API_KEY=...  python3 anc/run_certificate_benchmark.py
    python3 anc/run_certificate_benchmark.py --from-records   # rebuild csv+fig
                                                              # from saved jsonl
"""
import argparse
import csv
import datetime as dt
import json
import math
import os
import re
import signal
import sys
import time
import urllib.error
import urllib.request

# Per-request limits. REQ_TIMEOUT_S is the urllib socket timeout; HARD_TIMEOUT_S
# is a wall-clock ceiling enforced with SIGALRM so a trickling stream cannot
# stall the run indefinitely.
REQ_TIMEOUT_S = 280
HARD_TIMEOUT_S = 290


class _RequestTimeout(Exception):
    pass


def _raise_timeout(signum, frame):
    raise _RequestTimeout("request exceeded hard wall-clock timeout")

ANC = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(ANC)
OUT_JSONL = os.path.join(ANC, "certificate_benchmark_responses.jsonl")
OUT_CSV = os.path.join(ANC, "certificate_benchmark_summary.csv")
OUT_PROTOCOL = os.path.join(ANC, "certificate_benchmark_protocol.txt")
OUT_FIGURE = os.path.join(ROOT, "fig_benchmark.pdf")
OUT_MIRAGE = os.path.join(ROOT, "fig_benchmark_mirage.pdf")

SEED = 20260529
API_URL = "https://openrouter.ai/api/v1/chat/completions"

# Deliberate, fixed model panel. The panel is chosen to span the current
# frontier across independent laboratories together with a lighter efficiency
# tier, so that the certificate score is read as a capability gradient rather
# than a single number. The order is the display order used by the manuscript.
# The frontier tier saturates this suite (every item solved), so it sits past
# the threshold and is uninformative about the jump. The panel below is a
# weak-to-mid capability spread across independent laboratories, chosen so that
# the graded-vs-exact transition of Section~\ref{sec:benchmark} is populated.
PANEL = [
    ("meta-llama/llama-3.1-8b-instruct",       "Llama 3.1 8B",       "Meta",     "small"),
    ("qwen/qwen-2.5-7b-instruct",              "Qwen2.5 7B",         "Alibaba",  "small"),
    ("google/gemma-3-27b-it",                  "Gemma 3 27B",        "Google",   "small"),
    ("mistralai/mistral-small-3.2-24b-instruct", "Mistral Small 3.2", "Mistral",  "small"),
    ("meta-llama/llama-4-scout",               "Llama 4 Scout",      "Meta",     "mid"),
    ("qwen/qwen3-14b",                         "Qwen3 14B",          "Alibaba",  "mid"),
    ("anthropic/claude-3.5-haiku",             "Claude 3.5 Haiku",   "Anthropic","mid"),
    ("meta-llama/llama-4-maverick",            "Llama 4 Maverick",   "Meta",     "mid"),
    ("mistralai/mistral-medium-3.1",           "Mistral Medium 3.1", "Mistral",  "mid"),
]

FAMILIES = ["DET", "THR", "PRS"]
FAMILY_TITLE = {
    "DET": "row-space determinacy",
    "THR": "threshold crossing scale",
    "PRS": "prompt-preservation",
}

SYSTEM_PROMPT = (
    "You are evaluated on finite semantic certificates for in-context "
    "determinacy and threshold emergence. Reason carefully, then output only a "
    "single valid JSON object matching the requested schema, with no Markdown "
    "and no commentary outside the JSON."
)


# --------------------------------------------------------------------------- #
# Exact finite-field arithmetic (no third-party dependency required).
# --------------------------------------------------------------------------- #
def _rref_mod_p(rows, p):
    """Reduced row echelon form of a list of GF(p) row vectors; returns (rref,
    pivot columns). Input rows are lists of ints; arithmetic is mod p."""
    M = [[x % p for x in r] for r in rows]
    if not M:
        return [], []
    ncols = len(M[0])
    pivots = []
    r = 0
    for c in range(ncols):
        piv = next((i for i in range(r, len(M)) if M[i][c] % p), None)
        if piv is None:
            continue
        M[r], M[piv] = M[piv], M[r]
        inv = pow(M[r][c], p - 2, p)
        M[r] = [(x * inv) % p for x in M[r]]
        for i in range(len(M)):
            if i != r and M[i][c] % p:
                f = M[i][c]
                M[i] = [(a - f * b) % p for a, b in zip(M[i], M[r])]
        pivots.append(c)
        r += 1
        if r == len(M):
            break
    return M, pivots


def _rank_mod_p(rows, p):
    return len(_rref_mod_p(rows, p)[1])


def det_ground_truth(vectors, labels, query, p):
    """Determined iff query in row space of the design matrix; if determined,
    the forced answer is the unique value of w.query over consistent w."""
    A = [list(v) for v in vectors]
    in_span = _rank_mod_p(A, p) == _rank_mod_p(A + [list(query)], p)
    if not in_span:
        return False, None
    # Solve for coefficients c with c.A = query (query as a row in Row(A)),
    # then forced answer = c.labels mod p. Build augmented system on columns.
    # Equivalent: find c s.t. sum_i c_i * A[i] = query. Solve A^T c = query.
    At = [[A[i][j] for i in range(len(A))] for j in range(len(query))]
    aug = [row[:] + [query[j]] for j, row in enumerate(At)]
    M, piv = _rref_mod_p(aug, p)
    c = [0] * len(A)
    for r, pc in enumerate(piv):
        if pc < len(A):
            c[pc] = M[r][-1] % p
    forced = sum(c[i] * labels[i] for i in range(len(A))) % p
    return True, forced


def thr_ground_truth(a, alpha, tau):
    """Smallest integer lambda>=2 with s_lambda = 1 - a*lambda**(-alpha) >= tau,
    and the local increment s_lambda - s_(lambda-1) rounded to 4 decimals."""
    lam = 2
    while not (1 - a * lam ** (-alpha) >= tau - 1e-12):
        lam += 1
        if lam > 10 ** 7:
            raise RuntimeError("threshold crossing not found")
    s_lo = 1 - a * (lam - 1) ** (-alpha)
    s_hi = 1 - a * lam ** (-alpha)
    return lam, round(s_hi - s_lo, 4)


def prs_ground_truth(rank_p, rank_pq):
    """All p-consequences preserved iff the (p+q)-selected worlds (argmin of the
    appended ranking) are a subset of the p-selected worlds (argmin of the base
    ranking). Worlds are pairwise logically distinguishable."""
    sel_p = {w for w, r in rank_p.items() if r == min(rank_p.values())}
    sel_pq = {w for w, r in rank_pq.items() if r == min(rank_pq.values())}
    return sel_pq <= sel_p


# --------------------------------------------------------------------------- #
# Deterministic suite construction.
# --------------------------------------------------------------------------- #
class LCG:
    """Tiny deterministic generator so the suite is reproducible without numpy."""
    def __init__(self, seed):
        self.s = seed & 0xFFFFFFFFFFFF

    def _next(self):
        self.s = (self.s * 0x5DEECE66D + 0xB) & 0xFFFFFFFFFFFF
        return self.s >> 16

    def randint(self, lo, hi):
        return lo + self._next() % (hi - lo + 1)


def build_det_items(rng):
    """Twelve determinacy instances spanning GF(2), GF(5), GF(7) and a balanced
    mix of forced and underdetermined queries."""
    configs = [(2, 4), (2, 5), (5, 3), (5, 4), (7, 3), (7, 4)]
    items = []
    idx = 1
    for p, d in configs:
        for want_forced in (True, False):
            w = [rng.randint(0, p - 1) for _ in range(d)]
            n = rng.randint(max(1, d - 2), d)  # often rank-deficient
            vecs, labs = [], []
            for _ in range(n):
                v = [rng.randint(0, p - 1) for _ in range(d)]
                vecs.append(v)
                labs.append(sum(v[j] * w[j] for j in range(d)) % p)
            if want_forced:
                # query = random combination of context rows -> in row space
                q = [0] * d
                for v in vecs:
                    coeff = rng.randint(0, p - 1)
                    q = [(q[j] + coeff * v[j]) % p for j in range(d)]
            else:
                # random query; retry a few times to land outside the row space
                q = [rng.randint(0, p - 1) for _ in range(d)]
                tries = 0
                while det_ground_truth(vecs, labs, q, p)[0] and tries < 12:
                    q = [rng.randint(0, p - 1) for _ in range(d)]
                    tries += 1
            determined, forced = det_ground_truth(vecs, labs, q, p)
            items.append({
                "id": f"DET{idx}", "family": "DET", "field": p, "dim": d,
                "vectors": vecs, "labels": labs, "query": q,
                "truth": {"determined": determined, "answer": forced},
            })
            idx += 1
    return items


def build_thr_items():
    params = [
        (1, 1.0, 0.90),
        (2, 1.5, 0.95),
        (3, 1.0, 0.80),
        (5, 2.0, 0.90),
        (1, 0.5, 0.60),
        (4, 1.0, 0.85),
    ]
    items = []
    for i, (a, alpha, tau) in enumerate(params, 1):
        lam, inc = thr_ground_truth(a, alpha, tau)
        items.append({
            "id": f"THR{i}", "family": "THR", "a": a, "alpha": alpha, "tau": tau,
            "truth": {"lambda": lam, "increment": inc},
        })
    return items


def build_prs_items():
    # Each instance: base ranking (prompt p) and appended ranking (prompt p+q)
    # over pairwise-distinguishable worlds. Lower rank = more preferred.
    specs = [
        {"rank_p": {"W1": 0, "W2": 1, "W3": 2}, "rank_pq": {"W1": 0, "W2": 1, "W3": 2}},
        {"rank_p": {"W1": 0, "W2": 1},          "rank_pq": {"W1": 1, "W2": 0}},
        {"rank_p": {"W1": 0, "W2": 0, "W3": 1}, "rank_pq": {"W1": 0, "W2": 1, "W3": 1}},
        {"rank_p": {"W1": 0, "W2": 1, "W3": 2}, "rank_pq": {"W1": 1, "W2": 0, "W3": 0}},
        {"rank_p": {"W1": 2, "W2": 0, "W3": 1}, "rank_pq": {"W1": 0, "W2": 0, "W3": 1}},
    ]
    items = []
    for i, spec in enumerate(specs, 1):
        preserved = prs_ground_truth(spec["rank_p"], spec["rank_pq"])
        items.append({
            "id": f"PRS{i}", "family": "PRS",
            "rank_p": spec["rank_p"], "rank_pq": spec["rank_pq"],
            "truth": {"preserved": preserved},
        })
    return items


def build_suite():
    rng = LCG(SEED)
    return build_det_items(rng) + build_thr_items() + build_prs_items()


# --------------------------------------------------------------------------- #
# Prompt rendering.
# --------------------------------------------------------------------------- #
def render_prompt(suite):
    L = []
    L.append("Finite semantic certificates: in-context determinacy and "
             "threshold emergence.")
    L.append("")
    L.append("Answer every item below. Return ONLY this JSON object:")
    L.append('{"certificates":[ ... one object per item id, in any order ... ]}')
    L.append("")
    L.append("Per-family object schemas:")
    L.append('  DET : {"id":"DET#","determined":true|false,'
             '"answer":<0..p-1>|null,"certificate":"<short witness>"}')
    L.append('  THR : {"id":"THR#","lambda":<integer>,'
             '"increment":<number, 4 decimals>,"certificate":"<short witness>"}')
    L.append('  PRS : {"id":"PRS#","preserved":true|false,'
             '"certificate":"<short witness>"}')
    L.append("")
    L.append("=== Family DET (row-space determinacy) ===")
    L.append("Unknown w over the stated field; f(x)=w . x with all arithmetic "
             "modulo the field size p. A query q is FORCED iff q lies in the row "
             "space of the context vectors; then the answer is the unique value "
             "of f(q) and a row-space combination is a certificate. Otherwise it "
             "is underdetermined (answer null); a certificate names two "
             "consistent w giving different f(q).")
    for it in suite:
        if it["family"] != "DET":
            continue
        ctx = "; ".join(
            f"{tuple(v)}->{lab}" for v, lab in zip(it["vectors"], it["labels"])
        )
        L.append(f'{it["id"]}: field GF({it["field"]}), dim {it["dim"]}. '
                 f'Context: {ctx}. Query q={tuple(it["query"])}.')
    L.append("")
    L.append("=== Family THR (threshold crossing scale) ===")
    L.append("Confidence s_lambda = 1 - a * lambda^(-alpha) read through a hard "
             "threshold tau. Give the smallest integer lambda>=2 with "
             "s_lambda >= tau, and the local increment s_lambda - s_(lambda-1) "
             "at that crossing, rounded to 4 decimals.")
    for it in suite:
        if it["family"] != "THR":
            continue
        L.append(f'{it["id"]}: a={it["a"]}, alpha={it["alpha"]}, tau={it["tau"]}.')
    L.append("")
    L.append("=== Family PRS (prompt-preservation) ===")
    L.append("Preferential prompt model. Worlds are pairwise logically "
             "distinguishable; a prompt selects the worlds of minimum rank "
             "(lower = more preferred). A p-consequence is a sentence true in "
             "every p-selected world. ALL p-consequences are preserved after "
             "appending q iff every sentence true throughout the p-selected "
             "worlds is also true throughout the (p+q)-selected worlds.")
    for it in suite:
        if it["family"] != "PRS":
            continue
        rp = ", ".join(f"{w}:{r}" for w, r in it["rank_p"].items())
        rq = ", ".join(f"{w}:{r}" for w, r in it["rank_pq"].items())
        L.append(f'{it["id"]}: ranks under p = {{{rp}}}; '
                 f'ranks under p+q = {{{rq}}}. '
                 f'Are all p-consequences preserved after appending q?')
    return "\n".join(L)


# --------------------------------------------------------------------------- #
# Scoring.
# --------------------------------------------------------------------------- #
def _balanced_object(text, start):
    """Return the substring of the brace-balanced JSON object beginning at the
    '{' at index ``start``, honoring string literals and escapes; None if it is
    never closed (e.g. the response was truncated)."""
    depth = 0
    in_str = False
    esc = False
    for i in range(start, len(text)):
        ch = text[i]
        if in_str:
            if esc:
                esc = False
            elif ch == "\\":
                esc = True
            elif ch == '"':
                in_str = False
        else:
            if ch == '"':
                in_str = True
            elif ch == "{":
                depth += 1
            elif ch == "}":
                depth -= 1
                if depth == 0:
                    return text[start:i + 1]
    return None


def extract_json(text):
    """Recover the answer object even when a model wraps it in a code fence or
    surrounds it with reasoning prose. Locates the object carrying the
    ``certificates`` key by balanced-brace matching, then falls back to a plain
    parse."""
    if text is None:
        return None
    text = text.strip()

    key = text.find('"certificates"')
    if key != -1:
        start = text.rfind("{", 0, key)
        if start != -1:
            cand = _balanced_object(text, start)
            if cand:
                try:
                    return json.loads(cand)
                except json.JSONDecodeError:
                    pass

    fenced = text
    if fenced.startswith("```"):
        fenced = re.sub(r"^```(?:json)?\s*", "", fenced)
        fenced = re.sub(r"\s*```$", "", fenced)
    try:
        return json.loads(fenced)
    except json.JSONDecodeError:
        pass

    start = text.find("{")
    if start != -1:
        cand = _balanced_object(text, start)
        if cand:
            try:
                return json.loads(cand)
            except json.JSONDecodeError:
                return None
    return None


def _as_bool(x):
    if isinstance(x, bool):
        return x
    if isinstance(x, str):
        return x.strip().lower() in ("true", "yes", "1")
    return None


def _as_int(x):
    try:
        return int(round(float(x)))
    except (TypeError, ValueError):
        return None


def _as_float(x):
    try:
        return float(x)
    except (TypeError, ValueError):
        return None


def score_response(parsed, suite):
    """Return (per_family_correct, per_family_total, per_item correctness)."""
    by_id = {}
    if isinstance(parsed, dict):
        arr = parsed.get("certificates")
        if not isinstance(arr, list):
            # tolerate a bare list or alternative key
            arr = parsed.get("answers") if isinstance(parsed.get("answers"), list) else None
        if isinstance(arr, list):
            for o in arr:
                if isinstance(o, dict) and "id" in o:
                    by_id[str(o["id"]).upper()] = o
    elif isinstance(parsed, list):
        for o in parsed:
            if isinstance(o, dict) and "id" in o:
                by_id[str(o["id"]).upper()] = o

    correct = {f: 0 for f in FAMILIES}
    total = {f: 0 for f in FAMILIES}
    per_item = {}
    for it in suite:
        fam = it["family"]
        total[fam] += 1
        ans = by_id.get(it["id"].upper(), {})
        ok = False
        if fam == "DET":
            det = _as_bool(ans.get("determined"))
            ok = det is it["truth"]["determined"]
            if ok and it["truth"]["determined"]:
                ok = _as_int(ans.get("answer")) == it["truth"]["answer"]
        elif fam == "THR":
            lam_ok = _as_int(ans.get("lambda")) == it["truth"]["lambda"]
            inc = _as_float(ans.get("increment"))
            inc_ok = inc is not None and abs(inc - it["truth"]["increment"]) <= 1e-4
            ok = lam_ok and inc_ok
        elif fam == "PRS":
            ok = _as_bool(ans.get("preserved")) is it["truth"]["preserved"]
        per_item[it["id"]] = int(bool(ok))
        correct[fam] += int(bool(ok))
    return correct, total, per_item


def _answers_by_id(parsed):
    by_id = {}
    if isinstance(parsed, dict):
        arr = parsed.get("certificates")
        if not isinstance(arr, list):
            arr = parsed.get("answers") if isinstance(parsed.get("answers"), list) else None
        if isinstance(arr, list):
            for o in arr:
                if isinstance(o, dict) and "id" in o:
                    by_id[str(o["id"]).upper()] = o
    elif isinstance(parsed, list):
        for o in parsed:
            if isinstance(o, dict) and "id" in o:
                by_id[str(o["id"]).upper()] = o
    return by_id


def grade_response(parsed, suite):
    """Continuous partial-credit proxy. Each item contributes the fraction of
    its answer fields that are correct; the exact certificate score is the
    threshold of this proxy at 1. Multi-field families (DET determined, THR)
    have field count k=2; single-field families (PRS, DET underdetermined) have
    k=1, which is exactly the conjunctive structure of Proposition~\ref{prop:conj}."""
    by_id = _answers_by_id(parsed)
    graded = {f: 0.0 for f in FAMILIES}
    total = {f: 0 for f in FAMILIES}
    per_item = {}
    for it in suite:
        fam = it["family"]
        total[fam] += 1
        ans = by_id.get(it["id"].upper(), {})
        t = it["truth"]
        if fam == "DET":
            det_ok = _as_bool(ans.get("determined")) is t["determined"]
            if t["determined"]:
                val_ok = det_ok and _as_int(ans.get("answer")) == t["answer"]
                g = (int(det_ok) + int(val_ok)) / 2.0
            else:
                g = float(det_ok)
        elif fam == "THR":
            lam_ok = _as_int(ans.get("lambda")) == t["lambda"]
            inc = _as_float(ans.get("increment"))
            inc_ok = inc is not None and abs(inc - t["increment"]) <= 1e-4
            g = (int(lam_ok) + int(inc_ok)) / 2.0
        else:
            g = float(_as_bool(ans.get("preserved")) is t["preserved"])
        per_item[it["id"]] = g
        graded[fam] += g
    return graded, total, per_item


# --------------------------------------------------------------------------- #
# Networking.
# --------------------------------------------------------------------------- #
def post_chat(api_key, model, user_prompt):
    payload = {
        "model": model,
        "messages": [
            {"role": "system", "content": SYSTEM_PROMPT},
            {"role": "user", "content": user_prompt},
        ],
        "temperature": 0,
        # One uniform decoding configuration across the whole panel: greedy
        # decoding, a high reasoning effort so each model is evaluated in its
        # best-effort mode, and a generous completion budget so that models
        # which reason at length still finish with a complete JSON object. The
        # final answer object is recovered from the message body by the robust
        # extractor below, so the comparison does not depend on how a provider
        # surfaces its reasoning trace; providers without a reasoning mode
        # ignore the field.
        "max_tokens": 30000,
        "reasoning": {"effort": "high"},
    }
    body = json.dumps(payload).encode("utf-8")
    req = urllib.request.Request(
        API_URL,
        data=body,
        headers={
            "Authorization": f"Bearer {api_key}",
            "Content-Type": "application/json",
            "HTTP-Referer": "https://lightcap.ai/",
            "X-Title": "Finite Certificate Benchmark",
        },
        method="POST",
    )
    # A slow, trickling response can keep the socket alive past the urllib
    # timeout, so we add a hard wall-clock cap with SIGALRM where available.
    use_alarm = hasattr(signal, "SIGALRM")
    if use_alarm:
        old = signal.signal(signal.SIGALRM, _raise_timeout)
        signal.alarm(HARD_TIMEOUT_S)
    try:
        with urllib.request.urlopen(req, timeout=REQ_TIMEOUT_S) as resp:
            return json.loads(resp.read().decode("utf-8"))
    finally:
        if use_alarm:
            signal.alarm(0)
            signal.signal(signal.SIGALRM, old)


# --------------------------------------------------------------------------- #
# Reporting.
# --------------------------------------------------------------------------- #
def write_summary_csv(records, suite):
    n_by_fam = {f: sum(1 for it in suite if it["family"] == f) for f in FAMILIES}
    n_total = len(suite)
    with open(OUT_CSV, "w", newline="", encoding="utf-8") as cf:
        w = csv.writer(cf)
        w.writerow(["model", "display_name", "provider", "tier",
                    "exact", "graded", "items"]
                   + [f"{f}_exact/{n_by_fam[f]}" for f in FAMILIES]
                   + [f"{f}_graded/{n_by_fam[f]}" for f in FAMILIES]
                   + ["exact_pct", "graded_pct"])
        for rec in records:
            if not rec.get("ok"):
                w.writerow([rec["model"], rec.get("display_name", ""),
                            rec.get("provider", ""), rec.get("tier", ""),
                            0, 0.0, n_total]
                           + [0 for _ in FAMILIES] + [0.0 for _ in FAMILIES]
                           + [0.0, 0.0])
                continue
            corr = rec["family_correct"]
            grad = rec["family_graded"]
            tot = sum(corr.values())
            gtot = sum(grad.values())
            w.writerow([rec["model"], rec["display_name"], rec["provider"],
                        rec["tier"], tot, round(gtot, 3), n_total]
                       + [corr[f] for f in FAMILIES]
                       + [round(grad[f], 3) for f in FAMILIES]
                       + [round(100.0 * tot / n_total, 1),
                          round(100.0 * gtot / n_total, 1)])
    print(f"wrote {OUT_CSV}")


def make_figure(records, suite):
    try:
        import matplotlib
        matplotlib.use("Agg")
        import matplotlib.pyplot as plt
    except Exception as exc:  # pragma: no cover
        print(f"matplotlib unavailable, skipping figure: {exc}", file=sys.stderr)
        return
    n_total = len(suite)
    rows = [r for r in records if r.get("ok")]
    rows.sort(key=lambda r: sum(r["family_correct"].values()), reverse=True)
    names = [r["display_name"] for r in rows]
    fam_palette = {"DET": "#2c6fbb", "THR": "#3fa34d", "PRS": "#d1722f"}
    y = range(len(rows))
    fig, ax = plt.subplots(figsize=(5.6, 3.6))
    left = [0.0] * len(rows)
    for f in FAMILIES:
        vals = [100.0 * r["family_correct"][f] / n_total for r in rows]
        ax.barh(list(y), vals, left=left, height=0.62,
                color=fam_palette[f], edgecolor="white", linewidth=0.6,
                label=f"{f}: {FAMILY_TITLE[f]}")
        left = [l + v for l, v in zip(left, vals)]
    for i, r in enumerate(rows):
        tot = 100.0 * sum(r["family_correct"].values()) / n_total
        ax.text(min(tot, 100) + 2.0, i, f"{tot:.0f}%",
                va="center", ha="left", fontsize=8)
    ax.set_yticks(list(y))
    ax.set_yticklabels(names, fontsize=8)
    ax.invert_yaxis()
    # Leave a gutter on the right so the per-bar percentage labels never clip.
    ax.set_xlim(0, 118)
    ax.set_xticks([0, 20, 40, 60, 80, 100])
    ax.set_xlabel("certificate accuracy (%)")
    ax.set_title("Finite-certificate emission across the model panel")
    ax.legend(fontsize=7, loc="lower right", framealpha=0.95)
    ax.grid(axis="x", alpha=0.3)
    fig.tight_layout()
    fig.savefig(OUT_FIGURE)
    plt.close(fig)
    print(f"wrote {OUT_FIGURE}")


def make_mirage_figure(records, suite):
    """Per-family graded confidence versus exact certificate accuracy, one point
    per model. Exact match is the threshold of the graded proxy, so multi-field
    families (DET, THR) track the conjunctive curve y=x^2 while the single-field
    family (PRS) tracks the diagonal y=x (Proposition~\ref{prop:conj})."""
    try:
        import matplotlib
        matplotlib.use("Agg")
        import matplotlib.pyplot as plt
    except Exception as exc:  # pragma: no cover
        print(f"matplotlib unavailable, skipping figure: {exc}", file=sys.stderr)
        return
    n_by_fam = {f: sum(1 for it in suite if it["family"] == f) for f in FAMILIES}
    rows = [r for r in records if r.get("ok")]
    fam_palette = {"DET": "#2c6fbb", "THR": "#3fa34d", "PRS": "#d1722f"}
    fam_marker = {"DET": "o", "THR": "s", "PRS": "^"}
    fig, ax = plt.subplots(figsize=(5.2, 3.8))
    xs = [i / 100.0 for i in range(101)]
    ax.plot(xs, xs, ls="--", lw=1.0, color="0.55", label=r"$y=x$ (single field)")
    ax.plot(xs, [x * x for x in xs], ls=":", lw=1.2, color="0.3",
            label=r"$y=x^2$ (two fields)")
    for f in FAMILIES:
        gx = [r["family_graded"][f] / n_by_fam[f] for r in rows]
        ex = [r["family_correct"][f] / n_by_fam[f] for r in rows]
        ax.scatter(gx, ex, s=34, color=fam_palette[f], marker=fam_marker[f],
                   edgecolor="white", linewidth=0.5, zorder=3,
                   label=f"{f} ({FAMILY_TITLE[f]})")
    ax.set_xlim(0, 1.02)
    ax.set_ylim(0, 1.02)
    ax.set_xlabel("graded confidence (mean fraction of fields correct)")
    ax.set_ylabel("exact certificate accuracy")
    ax.set_title("Exact match thresholds a smooth proxy")
    ax.legend(fontsize=7, loc="upper left", framealpha=0.95)
    ax.grid(alpha=0.3)
    fig.tight_layout()
    fig.savefig(OUT_MIRAGE)
    plt.close(fig)
    print(f"wrote {OUT_MIRAGE}")


def write_protocol(suite, user_prompt):
    with open(OUT_PROTOCOL, "w", encoding="utf-8") as f:
        f.write("SYSTEM:\n")
        f.write(SYSTEM_PROMPT + "\n\n")
        f.write("USER:\n")
        f.write(user_prompt + "\n\n")
        f.write("GROUND TRUTH (computed by exact arithmetic; seed "
                f"{SEED}):\n")
        for it in suite:
            f.write(f'  {it["id"]:6s} {json.dumps(it["truth"])}\n')
    print(f"wrote {OUT_PROTOCOL}")


# --------------------------------------------------------------------------- #
# Drivers.
# --------------------------------------------------------------------------- #
def run_live(suite, user_prompt, only=None):
    """Query the panel. If ``only`` is a list of substrings, query just the
    matching models and merge them into any existing records on disk, so a
    partial run can be completed without discarding finished models."""
    api_key = os.environ.get("OPENROUTER_API_KEY")
    if not api_key:
        raise SystemExit("Set OPENROUTER_API_KEY before running the benchmark.")

    existing = {}
    if only and os.path.exists(OUT_JSONL):
        for line in open(OUT_JSONL, encoding="utf-8"):
            line = line.strip()
            if line:
                rec = json.loads(line)
                existing[rec["model"]] = rec

    def selected(model):
        return (only is None) or any(s.lower() in model.lower() for s in only)

    for model, display, provider, tier in PANEL:
        if not selected(model):
            continue
        started = dt.datetime.now(dt.timezone.utc).isoformat()
        rec = {"model": model, "display_name": display, "provider": provider,
               "tier": tier, "started_utc": started}
        content = None
        last_err = None
        t0 = time.time()
        for attempt in range(2):
            try:
                resp = post_chat(api_key, model, user_prompt)
                msg = resp["choices"][0]["message"]
                content = msg.get("content") or msg.get("reasoning") or ""
                rec["response_id"] = resp.get("id")
                if content.strip():
                    break
                last_err = "empty content"
                content = None
            except urllib.error.HTTPError as exc:
                last_err = f"HTTP {exc.code}: {exc.read().decode('utf-8', 'replace')[:300]}"
            except Exception as exc:  # noqa: BLE001
                last_err = repr(exc)
            time.sleep(2.0 * (attempt + 1))
        rec["elapsed_s"] = round(time.time() - t0, 1)
        if content is None:
            rec.update({"ok": False, "error": last_err})
            print(f"  {display:22s} FAILED: {last_err}")
        else:
            parsed = extract_json(content)
            corr, tot, per_item = score_response(parsed, suite)
            grad, _, per_item_g = grade_response(parsed, suite)
            rec.update({
                "ok": True, "content": content, "parsed": parsed,
                "family_correct": corr, "family_total": tot,
                "family_graded": grad, "per_item": per_item,
                "per_item_graded": per_item_g,
                "score": sum(corr.values()), "items": len(suite),
                "graded": round(sum(grad.values()), 3),
            })
            print(f"  {display:22s} exact {sum(corr.values())}/{len(suite)}  "
                  f"graded {sum(grad.values()):.1f}/{len(suite)}")
        existing[model] = rec
        time.sleep(1.0)

    # Write the records for the current panel, in panel order. Records for
    # models no longer in the panel are dropped.
    order = {m[0]: i for i, m in enumerate(PANEL)}
    ordered = sorted((r for r in existing.values() if r["model"] in order),
                     key=lambda r: order[r["model"]])
    with open(OUT_JSONL, "w", encoding="utf-8") as jf:
        for rec in ordered:
            jf.write(json.dumps(rec, ensure_ascii=True) + "\n")
    return ordered


def load_records(suite):
    panel_ids = {m[0] for m in PANEL}
    records = []
    with open(OUT_JSONL, encoding="utf-8") as jf:
        for line in jf:
            line = line.strip()
            if not line:
                continue
            rec = json.loads(line)
            if rec.get("model") not in panel_ids:
                continue
            if rec.get("ok"):
                corr, tot, per_item = score_response(rec.get("parsed"), suite)
                grad, _, per_item_g = grade_response(rec.get("parsed"), suite)
                rec["family_correct"] = corr
                rec["family_total"] = tot
                rec["family_graded"] = grad
                rec["per_item"] = per_item
                rec["per_item_graded"] = per_item_g
                rec["graded"] = round(sum(grad.values()), 3)
            records.append(rec)
    return records


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--from-records", action="store_true",
                    help="rebuild summary and figure from saved responses jsonl")
    ap.add_argument("--only", default=None,
                    help="comma-separated model-id substrings to (re)query, "
                         "merging into existing records for the rest")
    args = ap.parse_args()

    suite = build_suite()
    user_prompt = render_prompt(suite)
    write_protocol(suite, user_prompt)

    if args.from_records:
        records = load_records(suite)
    else:
        only = [s.strip() for s in args.only.split(",")] if args.only else None
        records = run_live(suite, user_prompt, only=only)

    write_summary_csv(records, suite)
    make_figure(records, suite)
    make_mirage_figure(records, suite)


if __name__ == "__main__":
    main()


==> anc/verification_summary.txt <==
seed=1729
identification_curve_rows=33 worst_abs_err=0.031696
fixed_query_curve_rows=33 worst_abs_err=0.020836
rowspace_exact_samples=2400 mismatches=0 determined=944 in_rowspace=944
mirage_crossing_lambda=10 theoretical_lambda_tau=10.000000 local_increment=0.011111


==> anc/verify_theorems.py <==
#!/usr/bin/env python3
"""
Ancillary verification artifact for
"Finite Certificates for In-Context Determinacy and a Threshold Theory of
Emergence in Language Models" (Alpay & Alakkad).

The script reproduces the finite-field and threshold calculations used in the
paper. These are controlled exact-arithmetic checks of the mathematical
statements, not experiments on a trained language model.

Outputs written to anc/:
  identification_curve.csv
  rowspace_determinacy.csv
  fixed_query_curve.csv
  mirage.csv
  verification_summary.txt

Figures written to the paper root:
  fig_identification.pdf
  fig_mirage.pdf
"""
import itertools
import csv
import os
import numpy as np

SEED = 1729
rng = np.random.default_rng(SEED)
ANC = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(ANC)


def rank_mod_p(M, p):
    """Rank of integer matrix M over GF(p), p prime."""
    A = (np.array(M, dtype=np.int64) % p).copy()
    if A.ndim == 1:
        A = A.reshape(1, -1)
    rows, cols = A.shape
    r = 0
    for c in range(cols):
        piv = None
        for i in range(r, rows):
            if A[i, c] % p:
                piv = i
                break
        if piv is None:
            continue
        if piv != r:
            A[[r, piv]] = A[[piv, r]]
        inv = pow(int(A[r, c]), p - 2, p)
        A[r] = (A[r] * inv) % p
        for i in range(rows):
            if i != r and A[i, c] % p:
                A[i] = (A[i] - A[i, c] * A[r]) % p
        r += 1
        if r == rows:
            break
    return r


def in_rowspace(A, q, p):
    return rank_mod_p(A, p) == rank_mod_p(np.vstack([A, q.reshape(1, -1)]), p)


def identification_prob_theory(Q, d, n):
    if n < d:
        return 0.0
    out = 1.0
    for i in range(d):
        out *= (1.0 - Q ** (i - n))
    return out


def rank_prob_theory(Q, d, n, r):
    if r < 0 or r > min(n, d):
        return 0.0
    num = 1
    den = 1
    for i in range(r):
        num *= (Q**n - Q**i) * (Q**d - Q**i)
        den *= (Q**r - Q**i)
    return (num / den) / (Q ** (n * d))


def fixed_query_prob_theory(Q, d, n):
    """P(q in Row(A_n)) for any fixed nonzero q."""
    if d == 0:
        return 1.0
    denom = Q**d - 1
    return sum(rank_prob_theory(Q, d, n, r) * ((Q**r - 1) / denom)
               for r in range(0, min(n, d) + 1))


def run_identification(trials=600):
    rows = []
    configs = [(2, 5), (5, 4), (7, 3)]
    for Q, d in configs:
        for n in range(0, 2 * d + 3):
            theo = identification_prob_theory(Q, d, n)
            if n == 0:
                emp = 0.0
            else:
                hits = 0
                for _ in range(trials):
                    A = rng.integers(0, Q, size=(n, d))
                    hits += int(rank_mod_p(A, Q) == d)
                emp = hits / trials
            rows.append((Q, d, n, theo, emp, abs(theo - emp)))
    return rows


def run_fixed_query_curve(trials=600):
    rows = []
    configs = [(2, 5), (5, 4), (7, 3)]
    for Q, d in configs:
        q = np.zeros(d, dtype=np.int64)
        q[0] = 1
        for n in range(0, 2 * d + 3):
            theo = fixed_query_prob_theory(Q, d, n)
            if n == 0:
                emp = 0.0
            else:
                hits = 0
                for _ in range(trials):
                    A = rng.integers(0, Q, size=(n, d))
                    hits += int(in_rowspace(A, q, Q))
                emp = hits / trials
            rows.append((Q, d, n, theo, emp, abs(theo - emp)))
    return rows


def run_rowspace_exact(Q=2, d=4, n=3, trials=150):
    all_vecs = [np.array(t, dtype=np.int64) for t in itertools.product(range(Q), repeat=d)]
    mismatches = 0
    determined_count = 0
    rowspace_count = 0
    samples = 0
    for _ in range(trials):
        A = rng.integers(0, Q, size=(n, d))
        wstar = rng.integers(0, Q, size=d)
        b = (A @ wstar) % Q
        consistent = [w for w in all_vecs if np.all((A @ w) % Q == b)]
        for q in all_vecs:
            vals = {int((w @ q) % Q) for w in consistent}
            determined = (len(vals) == 1)
            inrow = in_rowspace(A, q, Q)
            mismatches += int(determined != inrow)
            determined_count += int(determined)
            rowspace_count += int(inrow)
            samples += 1
    return mismatches, determined_count, rowspace_count, samples


def run_rowspace_counting(trials=600):
    rows = []
    for Q, d, n in [(2, 5, 3), (5, 4, 2), (7, 3, 2), (2, 6, 6)]:
        det_frac_sum = 0.0
        for _ in range(trials):
            A = rng.integers(0, Q, size=(n, d))
            r = rank_mod_p(A, Q)
            det_frac_sum += Q ** (r - d)
        rows.append((Q, d, n, det_frac_sum / trials))
    return rows


def run_mirage(a=1.0, alpha=1.0, tau=0.90):
    lambdas = np.arange(1, 201)
    s = 1.0 - a * lambdas.astype(float) ** (-alpha)
    thresholded = (s >= tau).astype(int)
    crossing_positions = np.where(thresholded == 1)[0]
    lambda_cross = int(lambdas[crossing_positions[0]]) if len(crossing_positions) else None
    lambda_tau = (a / (1.0 - tau)) ** (1.0 / alpha)
    local_increment = float(s[lambda_cross - 1] - s[lambda_cross - 2]) if lambda_cross and lambda_cross > 1 else float('nan')
    return lambdas, s, thresholded, lambda_cross, lambda_tau, local_increment


def write_csv(path, header, rows, digits=6):
    with open(path, 'w', newline='') as f:
        w = csv.writer(f)
        w.writerow(header)
        for row in rows:
            out = []
            for x in row:
                if isinstance(x, float):
                    out.append(round(x, digits))
                else:
                    out.append(x)
            w.writerow(out)


def main():
    lines = []
    lines.append(f"seed={SEED}")

    idc = run_identification()
    write_csv(os.path.join(ANC, 'identification_curve.csv'),
              ['Q', 'd', 'n', 'theory', 'montecarlo', 'abs_err'], idc)
    worst_id = max(r[5] for r in idc)
    lines.append(f"identification_curve_rows={len(idc)} worst_abs_err={worst_id:.6f}")

    qcurve = run_fixed_query_curve()
    write_csv(os.path.join(ANC, 'fixed_query_curve.csv'),
              ['Q', 'd', 'n', 'theory', 'montecarlo', 'abs_err'], qcurve)
    worst_q = max(r[5] for r in qcurve)
    lines.append(f"fixed_query_curve_rows={len(qcurve)} worst_abs_err={worst_q:.6f}")

    mm, det, row, samples = run_rowspace_exact()
    lines.append(f"rowspace_exact_samples={samples} mismatches={mm} determined={det} in_rowspace={row}")

    rc = run_rowspace_counting()
    write_csv(os.path.join(ANC, 'rowspace_determinacy.csv'),
              ['Q', 'd', 'n', 'mean_determined_fraction'], rc)

    lambdas, s, thr, lam_cross, lam_tau, local_inc = run_mirage()
    with open(os.path.join(ANC, 'mirage.csv'), 'w', newline='') as f:
        w = csv.writer(f)
        w.writerow(['lambda', 's', 'thresholded', 'continuous'])
        for lam, val, t in zip(lambdas, s, thr):
            w.writerow([int(lam), round(float(val), 6), int(t), round(float(val), 6)])
    lines.append(f"mirage_crossing_lambda={lam_cross} theoretical_lambda_tau={lam_tau:.6f} local_increment={local_inc:.6f}")

    # Figures.
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt

    fig, ax = plt.subplots(figsize=(5.2, 3.4))
    styles = {(2, 5): ('o', 'GF(2), d=5'), (5, 4): ('s', 'GF(5), d=4'), (7, 3): ('^', 'GF(7), d=3')}
    for (Q, d), (mk, lab) in styles.items():
        ns = [r[2] for r in idc if r[0] == Q and r[1] == d]
        th = [r[3] for r in idc if r[0] == Q and r[1] == d]
        mc = [r[4] for r in idc if r[0] == Q and r[1] == d]
        ax.plot(ns, th, '-', lw=1.6)
        ax.plot(ns, mc, mk, ms=5, alpha=0.8, label=lab)
    ax.set_xlabel(r'number of in-context examples $n$')
    ax.set_ylabel(r'$\Pr[\mathrm{rank}(A_n)=d]$')
    ax.set_title('Identification curve: theory vs simulation')
    ax.legend(fontsize=8, loc='lower right')
    ax.grid(alpha=0.3)
    fig.tight_layout()
    fig.savefig(os.path.join(ROOT, 'fig_identification.pdf'))
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(5.2, 3.4))
    ax.plot(lambdas, s, '-', lw=1.8, label=r'semantic confidence $s_\lambda(\varphi)$')
    ax.step(lambdas, thr, where='post', lw=1.6, label=r'thresholded metric $\Omega_\tau(s_\lambda)$')
    ax.axvline(lam_tau, ls='--', lw=1.0)
    ax.annotate(r'$\lambda_\tau=(a/(1-\tau))^{1/\alpha}$', xy=(lam_tau, 0.5),
                xytext=(lam_tau + 15, 0.45), fontsize=8,
                arrowprops=dict(arrowstyle='->', lw=0.8))
    ax.set_xlabel(r'scale $\lambda$')
    ax.set_ylabel('value')
    ax.set_title("A benchmark jump from a smooth confidence")
    ax.set_xlim(0, 80)
    ax.legend(fontsize=8, loc='center right')
    ax.grid(alpha=0.3)
    fig.tight_layout()
    fig.savefig(os.path.join(ROOT, 'fig_mirage.pdf'))
    plt.close(fig)

    with open(os.path.join(ANC, 'verification_summary.txt'), 'w') as f:
        f.write('\n'.join(lines) + '\n')
    print('\n'.join(lines))


if __name__ == '__main__':
    main()

